Hard-Region Fermion Self-Energy and Fermion--Photon Vertex in Thermal QED through Two Loops

We compute hard-region contributions to the fermion self-energy and the off-shell fermion--photon vertex in massless thermal QED in a covariant \(R_\xi\) gauge. The calculation includes the one-loop next-to-leading-power and two-loop leading-power terms in the expansion in soft external momenta, together with the zero-temperature counterterms required to remove ultraviolet subdivergences. In the real-time formalism, we first derive symmetry constraints on the two-fermion--\(N\)-photon amplitudes, which lead to distinct selection rules in the soft-momentum expansion. The fermion--photon vertex is decomposed into Dirac-vector and axial-vector coefficients. The former satisfies the Ward--Takahashi identity, while the latter is transverse to the photon momentum. These relations are verified at the integrand level. The hard self-energy corrections computed here produce no finite contribution to the fermion damping rate. Our results provide previously unavailable two- and three-point hard-region data for higher-order analyses of fermion mass shifts and inclusive rates, as well as for the construction of a next-to-leading-order fermionic effective action.

==> anc/README.txt <==
This archive contains the complete machine-readable one-loop NLP and two-loop
LP expressions, together with the Ward-Takahashi identity and axial-
transversality checks cited as Supplemental Material in the manuscript.
-----
Files:

Supplemental_Material.nb
    Complete Wolfram Mathematica notebook containing the integrand-level
    results, verification calculations, and final verification summary.

ThermalQED-integrands.nb
    Results-focused Mathematica notebook containing the one-loop NLP and
    two-loop LP integrand expressions.

ThermalQED-integrands.wl
    Plain Wolfram Language definitions of the 30 principal expressions for
    programmatic use. 
-----
The notebooks were created with Wolfram Mathematica 14.2. 
-----
Notation:
The notebooks begin with a dictionary mapping their symbols to the notation
used in the manuscript. 

==> anc/ThermalQED-integrands.nb <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Wolfram 14.2' *)

(*************************************************************************)
(*                                                                       *)
(*                                                                       *)
(*  This file was created under the Wolfram Enterprise licensing terms.  *)
(*                                                                       *)
(*       For additional information concerning CDF licensing see:        *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*                                                                       *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1060,         20]
NotebookDataLength[    571613,      15451]
NotebookOptionsPosition[    561311,      15266]
NotebookOutlinePosition[    561742,      15283]
CellTagsIndexPosition[    561699,      15280]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Some symbols used in this file differ slightly from those used in the paper. \
The dictionary below relates the two notations.\
\>", "Item",
 CellChangeTimes->{{3.989682437142788*^9, 3.989682507057684*^9}, 
   3.989734601679165*^9},ExpressionUUID->"bb354fed-7d8a-8c44-8b85-\
38b7ba24f0bf"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Symbol in notebook\"\>", "\<\"Manuscript notations\"\>", \
"\<\"Meaning / convention\"\>"},
    {"\<\"NF[L0], NB[L0], NF[P0], NB[P0]\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(F\\)]\\)(L), \
\\!\\(\\*SubscriptBox[\\(N\\), \\(B\\)]\\)(L), \\!\\(\\*SubscriptBox[\\(N\\), \
\\(F\\)]\\)(P), \\!\\(\\*SubscriptBox[\\(N\\), \\(B\\)]\\)(P)\"\>", "\<\"The \
notebook uses the energy variables L0, P0, while the manuscript writes the \
corresponding energy arguments as (L), (P).\"\>"},
    {"\<\"\\!\\(\\*SuperscriptBox[\\(NF\\), \\(\[Prime]\\)]\\)[L0], \
\\!\\(\\*SuperscriptBox[\\(NB\\), \\(\[Prime]\\)]\\)[L0], \
\\!\\(\\*SuperscriptBox[\\(NF\\), \\(\[Prime]\\)]\\)[P0], \
\\!\\(\\*SuperscriptBox[\\(NB\\), \\(\[Prime]\\)]\\)[P0]\"\>", \
"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(N\\), \\(F\\)], \
\\(\[Prime]\\)]\\)(L), \\!\\(\\*SuperscriptBox[SubscriptBox[\\(N\\), \
\\(B\\)], \\(\[Prime]\\)]\\)(L), \\!\\(\\*SuperscriptBox[\\(NF\\), \
\\(\[Prime]\\)]\\)(P), \\!\\(\\*SuperscriptBox[SubscriptBox[\\(N\\), \
\\(B\\)], \\(\[Prime]\\)]\\)(P)\"\>", "\<\"Notebook vs manuscript mapping for \
derivatives uses the same prime notation.\"\>"},
    {"\<\"K\[Mu], Q1\[Mu], Q2\[Mu], P\[Mu], L\[Mu]\"\>", \
"\<\"\\!\\(\\*SuperscriptBox[\\(K\\), \
\\(\[Mu]\\)]\\),\\!\\(\\*SuperscriptBox[\\(Q\\_1\\), \
\\(\[Mu]\\)]\\),\\!\\(\\*SuperscriptBox[\\(Q\\_2\\), \
\\(\[Mu]\\)]\\),\\!\\(\\*SuperscriptBox[\\(P\\), \\(\[Mu]\\)]\\), \
\\!\\(\\*SuperscriptBox[\\(L\\), \\(\[Mu]\\)]\\)\"\>", "\<\"Four-vectors\"\>"},
    {"\<\"L0, P0, Q10, Q20, K0\"\>", "\<\"\\!\\(\\*SuperscriptBox[\\(l\\), \
\\(0\\)]\\),\\!\\(\\*SuperscriptBox[\\(p\\), \
\\(0\\)]\\),\\!\\(\\*SuperscriptBox[\\(q\\_1\\), \
\\(0\\)]\\),\\!\\(\\*SuperscriptBox[\\(q\\_2\\), \\(0\\)]\\), \
\\!\\(\\*SuperscriptBox[\\(k\\), \\(0\\)]\\)\"\>", "\<\"Energy (time) \
components of the corresponding four-vectors.\"\>"},
    {"\<\"slashedK, slashedQ1, slashedQ2, slashedP, slashedL\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \
\\(\[Nu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(K\\), \
\\(\[Nu]\\)]\\),\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \
\\(\[Nu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(Q\\_1\\), \\(\[Nu]\\)]\\),...\"\>", \
"\<\"Slash contractions.\"\>"},
    {"\<\"mathcalD\"\>", "\<\"D-2\"\>", "\<\"The prefactor with D denoting \
the space-time dimensions.\"\>"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {Left, Left, Left}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {
       Scaled[0.18], 
       Scaled[0.16], 
       Scaled[0.66]}},
   GridBoxItemStyle->{"Columns" -> {{
        Directive[FontFamily -> "Times", 13]}}, "Rows" -> {{
        Directive[FontFamily -> "Times", 13]}}},
   GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.980355599716568*^9, 3.9803556195002117`*^9}, {
   3.980355652945793*^9, 3.980355683642935*^9}, 3.980355768638172*^9, 
   3.9803558195298386`*^9, 3.9803559586182785`*^9, 3.980356010715494*^9, 
   3.980356073509781*^9, {3.9803561118202953`*^9, 3.980356141267185*^9}, 
   3.9803562079032936`*^9, {3.980356252040344*^9, 3.9803562794814777`*^9}, 
   3.980356367107212*^9, 3.9803564344156857`*^9, {3.9803564679817905`*^9, 
   3.9803564879062786`*^9}, {3.9803565623353043`*^9, 3.980356616124777*^9}, 
   3.980356730499443*^9, {3.9803568208957443`*^9, 3.98035685852791*^9}, 
   3.9803569029508076`*^9, 3.980356943981144*^9, 3.9803570599256973`*^9, 
   3.980651367891733*^9, {3.980651410567499*^9, 3.9806514796475124`*^9}, 
   3.9806587070949*^9, 3.980682142143511*^9, {3.980731836250412*^9, 
   3.9807318495587673`*^9}, 3.980731917296692*^9, {3.9807319648002415`*^9, 
   3.980732031530895*^9}, 3.980732061637293*^9, {3.9807321048779316`*^9, 
   3.980732152486038*^9}, {3.9807322026569576`*^9, 3.980732227001875*^9}, {
   3.980732297853529*^9, 3.9807323348170147`*^9}, {3.9807323837228584`*^9, 
   3.980732440124836*^9}, 3.980732489861702*^9, 3.9807326050710583`*^9, 
   3.9807326350825596`*^9, 3.980732685990631*^9, {3.98073272688842*^9, 
   3.980732737482485*^9}, 3.9807366087892303`*^9, 3.989682600745949*^9, {
   3.989682663987507*^9, 3.9896827119165*^9}},
 FontSize->16,
 CellLabel->"Out[29]=",ExpressionUUID->"3d43feb0-7bf5-c847-86ad-f6726ba7ba1c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
 The two-loop building block conventions, consistent with the paper \
notations, are listed below for different sectors ( \[OpenCurlyDoubleQuote]r\
\[CloseCurlyDoubleQuote] denotes the corresponding power corrections.). Note \
that the results are provided with the corresponding Dirac matrix \
contractions.\
\>", "Item",
 CellChangeTimes->{{3.9896796477790947`*^9, 3.9896796950622025`*^9}, {
  3.989680450164591*^9, 3.9896805076162834`*^9}, {3.989830809361828*^9, 
  3.9898308516888695`*^9}, {3.989830972616764*^9, 3.9898310088880577`*^9}, {
  3.9898310398209763`*^9, 
  3.9898310413985806`*^9}},ExpressionUUID->"2e564eb9-1723-de41-8679-\
fdc36a299c47"],

Cell[TextData[{
 "-i e(",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["V", 
      RowBox[{"\[Mu]\[Rho]", "(", 
       RowBox[{"2", ";", " ", "r"}], ")"}]], "m"], ")"}], TraditionalForm]],
  ExpressionUUID->"156c9e22-f081-5e4c-9ab1-ca54091b93b8"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Rho]"], TraditionalForm]],ExpressionUUID->
  "c6862ea3-b3aa-0a42-99fb-10fa109539ed"],
 "= ",
 Cell[BoxData[
  FractionBox[
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], 
    SuperscriptBox["e", "5"]}], "4"]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "6770923f-2fd8-2342-aeb8-ec16d97a6982"],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["\[Integral]", "P", ""], 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "L", ""], 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "d"], 
     RowBox[{"(", "L", ")"}], 
     SubscriptBox["\[CapitalDelta]", "d"], 
     RowBox[{"(", "P", ")"}]}]}]}]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "02308db2-dd9f-bb49-81fc-d9797f959ba8"],
 "[Integrand],         -i e ( ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["V", 
      RowBox[{"\[Mu]\[Rho]", "(", 
       RowBox[{"2", ";", " ", "r"}], ")"}]], "\[Xi]"], ")"}], 
   TraditionalForm]],ExpressionUUID->"3daae613-88d9-ea4a-9d3f-97e1557cad5c"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Rho]"], TraditionalForm]],ExpressionUUID->
  "2c453b04-31f2-b54b-9cca-006960633ac7"],
 "=",
 Cell[BoxData[
  RowBox[{" ", 
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", 
      SuperscriptBox["e", "5"]}], "4"], 
    RowBox[{"(", 
     RowBox[{"1", "-", "\[Xi]"}], ")"}]}]}]], "Item",
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "c5cf1912-a959-cd43-a1d9-cc23bb3d411a"],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["\[Integral]", "P", ""], 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "L", ""], 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "d"], 
     RowBox[{"(", "L", ")"}], 
     SubscriptBox["\[CapitalDelta]", "d"], 
     RowBox[{"(", "P", ")"}]}]}]}]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "73a73726-8fdc-d548-a78c-d33fce361e27"],
 "[Integrand],        -i e ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     FormBox[
      RowBox[{
       SubscriptBox[
        SuperscriptBox["V", 
         RowBox[{"\[Mu]\[Rho]", "(", 
          RowBox[{"2", ";", " ", "r"}], ")"}]], 
        SuperscriptBox["\[Xi]", "2"]], ")"}],
      TraditionalForm], 
     SubscriptBox["\[Gamma]", "\[Rho]"]}]}], TraditionalForm]],ExpressionUUID->
  "a44ec456-6808-1042-bb4d-156b7e74e813"],
 "=  ",
 Cell[BoxData[
  RowBox[{
   FractionBox[
    RowBox[{"-", 
     SuperscriptBox["\[ImaginaryI]e", "5"]}], "4"], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "\[Xi]"}], ")"}], "2"]}]], "Item",
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "a4ea42eb-3c01-9d44-9ae3-d3a3640f7b92"],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["\[Integral]", "P", ""], 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "L", ""], 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "d"], 
     RowBox[{"(", "L", ")"}], 
     SubscriptBox["\[CapitalDelta]", "d"], 
     RowBox[{"(", "P", ")"}]}]}]}]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "1fa56479-6493-fb4b-874c-0148fa8b8c18"],
 "[Integrand]."
}], "Subitem",
 CellChangeTimes->{{3.9896797145158024`*^9, 3.989679938951214*^9}, {
  3.9896800013477955`*^9, 3.9896800308927555`*^9}, {3.9896800663109283`*^9, 
  3.9896800672920437`*^9}, {3.9896801503880215`*^9, 3.98968034481147*^9}, {
  3.9896803870327606`*^9, 3.989680392605398*^9}, {3.989830797297367*^9, 
  3.9898308027657623`*^9}, {3.9898308597488346`*^9, 3.9898309145542088`*^9}, {
  3.9898998408582077`*^9, 3.9898998408582077`*^9}},
 FontSize->16,ExpressionUUID->"0c8851fb-3c30-7048-ac1a-b046ea83a3e4"],

Cell[TextData[{
 "-i e (",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["A", 
      RowBox[{"\[Mu]\[Rho]", "(", 
       RowBox[{"2", ";", " ", "r"}], ")"}]], "m"], ")"}], TraditionalForm]],
  ExpressionUUID->"fbb1d2d6-855b-4942-af8a-a907259e4e9c"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Rho]"], TraditionalForm]],ExpressionUUID->
  "4eed0bc8-8d65-044d-ad5a-8705681f58da"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]],ExpressionUUID->
  "3ef58774-a7af-f240-ae20-d23af82f362a"],
 "= ",
 Cell[BoxData[
  FractionBox[
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], 
    SuperscriptBox["e", "5"]}], "4"]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "786e9547-4e1c-2c40-b3d9-8a215120b303"],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["\[Integral]", "P", ""], 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "L", ""], 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "d"], 
     RowBox[{"(", "L", ")"}], 
     SubscriptBox["\[CapitalDelta]", "d"], 
     RowBox[{"(", "P", ")"}]}]}]}]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "7a68da79-69eb-934e-8930-7501706cca72"],
 "[Integrand],         -i e ( ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["A", 
      RowBox[{"\[Mu]\[Rho]", "(", 
       RowBox[{"2", ";", " ", "r"}], ")"}]], "\[Xi]"], ")"}], 
   TraditionalForm]],ExpressionUUID->"80ee3774-a529-c341-8943-b9672298b156"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Rho]"], TraditionalForm]],ExpressionUUID->
  "28b6afa9-20f5-1841-ac48-502ca834b0ee"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "5"], TraditionalForm]],ExpressionUUID->
  "4ce6307a-0777-8c44-80a9-fa9c08211d16"],
 "=",
 Cell[BoxData[
  RowBox[{" ", 
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", 
      SuperscriptBox["e", "5"]}], "4"], 
    RowBox[{"(", 
     RowBox[{"1", "-", "\[Xi]"}], ")"}]}]}]], "Item",
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "0d5ec76f-b8c6-c846-80bf-dc079354edbe"],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["\[Integral]", "P", ""], 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "L", ""], 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "d"], 
     RowBox[{"(", "L", ")"}], 
     SubscriptBox["\[CapitalDelta]", "d"], 
     RowBox[{"(", "P", ")"}]}]}]}]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "c13df5bf-c893-ae45-8c1b-e7d0dcebd38c"],
 "[Integrand],        -i e ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     FormBox[
      RowBox[{
       SubscriptBox[
        SuperscriptBox["A", 
         RowBox[{"\[Mu]\[Rho]", "(", 
          RowBox[{"2", ";", " ", "r"}], ")"}]], 
        SuperscriptBox["\[Xi]", "2"]], ")"}],
      TraditionalForm], 
     SubscriptBox["\[Gamma]", "\[Rho]"], 
     SubscriptBox["\[Gamma]", "5"]}]}], TraditionalForm]],ExpressionUUID->
  "8d0da175-7a74-f445-9635-ce37463e46dd"],
 "=  ",
 Cell[BoxData[
  RowBox[{
   FractionBox[
    RowBox[{"-", 
     SuperscriptBox["\[ImaginaryI]e", "5"]}], "4"], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "\[Xi]"}], ")"}], "2"]}]], "Item",
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "9b974d81-1ed7-fe40-8a59-903ecd8e6ab4"],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["\[Integral]", "P", ""], 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "L", ""], 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "d"], 
     RowBox[{"(", "L", ")"}], 
     SubscriptBox["\[CapitalDelta]", "d"], 
     RowBox[{"(", "P", ")"}]}]}]}]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "b1905617-d318-304a-b54c-dde6b259ed07"],
 "[Integrand]."
}], "Subitem",
 CellChangeTimes->{{3.9896797145158024`*^9, 3.989679938951214*^9}, {
  3.9896800013477955`*^9, 3.9896800308927555`*^9}, {3.9896800663109283`*^9, 
  3.9896800672920437`*^9}, {3.9896801503880215`*^9, 3.98968034481147*^9}, {
  3.9896803870327606`*^9, 3.989680392605398*^9}, {3.989830797297367*^9, 
  3.9898308027657623`*^9}, {3.9898308597488346`*^9, 3.9898309550049515`*^9}},
 FontSize->16,ExpressionUUID->"50975bc0-3568-e545-99f0-8624006435d8"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[CapitalSigma]", 
      RowBox[{"(", 
       RowBox[{"2", ";", " ", "r"}], ")"}]], "m"], "="}], TraditionalForm]],
  ExpressionUUID->"9d49ed2d-244d-ba49-9729-924e25545a22"],
 Cell[BoxData[
  FractionBox[
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], 
    SuperscriptBox["e", "4"]}], "4"]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "fc19ce83-8b80-1b4a-8247-0588954991a3"],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["\[Integral]", "P", ""], 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "L", ""], 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "d"], 
     RowBox[{"(", "L", ")"}], 
     SubscriptBox["\[CapitalDelta]", "d"], 
     RowBox[{"(", "P", ")"}]}]}]}]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "858e3c92-f8a1-c044-9c97-ecb86249aad0"],
 "[Integrand],                        ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[CapitalSigma]", 
      RowBox[{"(", 
       RowBox[{"2", ";", " ", "r"}], ")"}]], "\[Xi]"], "="}], 
   TraditionalForm]],ExpressionUUID->"841c7606-e8c3-ac4d-829b-dd29db2d1998"],
 Cell[BoxData[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", 
     SuperscriptBox["e", "4"]}], "4"], 
   RowBox[{"(", 
    RowBox[{"1", "-", "\[Xi]"}], ")"}]}]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "286813ee-7b0b-4a44-a0b2-157ebbbf14ce"],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["\[Integral]", "P", ""], 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "L", ""], 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "d"], 
     RowBox[{"(", "L", ")"}], 
     SubscriptBox["\[CapitalDelta]", "d"], 
     RowBox[{"(", "P", ")"}]}]}]}]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "8e4be2be-f685-d349-93c9-540de370e1ba"],
 "[Integrand],                      ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox[
      SuperscriptBox["\[CapitalSigma]", 
       RowBox[{"(", 
        RowBox[{"2", ";", " ", "r"}], ")"}]], "\[Xi]"], "2"], "="}], 
   TraditionalForm]],ExpressionUUID->"097a07e0-a5a7-fa4f-a9ca-6c074d85263d"],
 Cell[BoxData[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], 
     SuperscriptBox["e", "4"]}], "4"], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "\[Xi]"}], ")"}], "2"]}]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "6e611446-a4aa-c746-a7a0-be8887324ac8"],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["\[Integral]", "P", ""], 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "L", ""], 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "d"], 
     RowBox[{"(", "L", ")"}], 
     SubscriptBox["\[CapitalDelta]", "d"], 
     RowBox[{"(", "P", ")"}]}]}]}]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "cc64817b-b688-4243-85eb-a5246f16ad68"],
 "[Integrand].    "
}], "Subitem",
 CellChangeTimes->{{3.9896797145158024`*^9, 3.9896799691012936`*^9}, 
   3.9896800130129204`*^9, {3.989680086677618*^9, 3.9896801320271835`*^9}, {
   3.9896803615393314`*^9, 3.9896803779620934`*^9}, {3.9896804202451096`*^9, 
   3.9896804439298744`*^9}, {3.9897346246905117`*^9, 3.989734625700754*^9}, {
   3.9898306651932945`*^9, 3.989830784313875*^9}, {3.989830897217478*^9, 
   3.989830898079012*^9}},
 FontSize->16,ExpressionUUID->"bd095829-1fee-3e46-a720-112f244f137d"]
}, Open  ]],

Cell["The  one-loop building block conventions are ", "Item",
 CellChangeTimes->{{3.9896797145158024`*^9, 3.989679984968237*^9}, 
   3.9896800244453964`*^9, {3.989680460856596*^9, 3.989680466510147*^9}, {
   3.9896805544226913`*^9, 3.9896805891600437`*^9}, {3.989831071760351*^9, 
   3.989831073171812*^9}},ExpressionUUID->"af3f3872-8594-c045-9f53-\
9a6fedaf4f33"],

Cell[TextData[{
 "-i e(",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["V", "\[Mu]\[Rho]"], "m"], ")"}], TraditionalForm]],
  ExpressionUUID->"6446675b-4139-d349-820f-12b7ded195e6"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Rho]"], TraditionalForm]],ExpressionUUID->
  "535c1e04-6093-174b-a549-7d5d320393a6"],
 "= ",
 Cell[BoxData[
  FractionBox[
   RowBox[{"\[ImaginaryI]", 
    SuperscriptBox["e", "3"]}], "4"]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "32b59a1c-fa4d-f541-84e8-750e35c9e737"],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["\[Integral]", "P", ""], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "d"], 
    RowBox[{"(", "P", ")"}]}]}]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "7e2b491a-c4c5-494f-98f0-4a321def0b5c"],
 "[Integrand],          -i e(",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["V", "\[Mu]\[Rho]"], "\[Xi]"], ")"}], TraditionalForm]],
  ExpressionUUID->"ba38a8c0-8b3e-bb45-9413-2261c0149222"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "\[Rho]"], TraditionalForm]],ExpressionUUID->
  "517a60bd-00b0-d642-ad35-8d4659dfc105"],
 "=",
 Cell[BoxData[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], 
     SuperscriptBox["e", "3"]}], "4"], 
   RowBox[{"(", 
    RowBox[{"1", "-", "\[Xi]"}], ")"}]}]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "199c34b7-c068-1444-a883-357a92272e4d"],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["\[Integral]", "P", ""], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "d"], 
    RowBox[{"(", "P", ")"}]}]}]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "f66ac7b6-d4fc-604d-9b8a-d9b8d6732c02"],
 "[Integrand]."
}], "Item",
 CellChangeTimes->{{3.9896797145158024`*^9, 3.989679984968237*^9}, 
   3.9896800244453964`*^9, {3.989680460856596*^9, 3.989680466510147*^9}, {
   3.9896805544226913`*^9, 3.9896805640671597`*^9}, {3.9896806062712994`*^9, 
   3.9896806822543907`*^9}, {3.989831079639414*^9, 
   3.9898311163499756`*^9}},ExpressionUUID->"c8ec3cbd-ddf6-a241-bacd-\
fbf2f1eded6d"],

Cell[TextData[{
 "-i e(",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["A", "\[Mu]\[Rho]"], "m"], ")"}], TraditionalForm]],
  ExpressionUUID->"ef0a4f7e-0ad9-8241-8756-b735e4bc83f4"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Gamma]", "\[Rho]"], 
    SubscriptBox["\[Gamma]", "5"]}], TraditionalForm]],ExpressionUUID->
  "21b9141f-e267-e94e-a3cf-f0fb2b8d2412"],
 "= ",
 Cell[BoxData[
  FractionBox[
   RowBox[{"\[ImaginaryI]", 
    SuperscriptBox["e", "3"]}], "4"]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "ed4232b7-7c57-2141-85aa-811adb7a24a5"],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["\[Integral]", "P", ""], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "d"], 
    RowBox[{"(", "P", ")"}]}]}]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "9efc221b-3660-a041-bf0d-60126b132d37"],
 "[Integrand],          -i e(",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["A", "\[Mu]\[Rho]"], "\[Xi]"], ")"}], TraditionalForm]],
  ExpressionUUID->"0a071b9d-0aa4-564f-9109-0383f64ef8ba"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Gamma]", "\[Rho]"], 
    SubscriptBox["\[Gamma]", "5"]}], TraditionalForm]],ExpressionUUID->
  "3a46b608-677c-2640-ad88-97f4be51e450"],
 "=",
 Cell[BoxData[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], 
     SuperscriptBox["e", "3"]}], "4"], 
   RowBox[{"(", 
    RowBox[{"1", "-", "\[Xi]"}], ")"}]}]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "68a164eb-a1b8-f148-ac6e-91961056a7b9"],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["\[Integral]", "P", ""], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "d"], 
    RowBox[{"(", "P", ")"}]}]}]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "98c3e983-f929-f248-a875-e3d8dec15497"],
 "[Integrand]."
}], "Item",
 CellChangeTimes->{{3.9896797145158024`*^9, 3.989679984968237*^9}, 
   3.9896800244453964`*^9, {3.989680460856596*^9, 3.989680466510147*^9}, {
   3.9896805544226913`*^9, 3.9896805640671597`*^9}, {3.9896806062712994`*^9, 
   3.9896806822543907`*^9}, {3.989831079639414*^9, 
   3.989831113932955*^9}},ExpressionUUID->"0d2d2974-6451-df4b-aaeb-\
3df9cbe79c67"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalSigma]", "m"], "="}], TraditionalForm]],
  ExpressionUUID->"f2d1dce9-b0ee-ec43-9cd4-330ecd5a9487"],
 Cell[BoxData[
  FractionBox[
   RowBox[{"\[ImaginaryI]", 
    SuperscriptBox["e", "2"]}], "4"]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "c47e2dd9-3bd2-084a-bd43-948881a5c3d1"],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["\[Integral]", "P", ""], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "d"], 
    RowBox[{"(", "P", ")"}]}]}]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "f09deef7-996a-e347-ab0a-4594402c3d45"],
 "[Integrand],                     ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalSigma]", "\[Xi]"], "="}], TraditionalForm]],
  ExpressionUUID->"10d1226b-1e68-0f47-9db9-198d14a946d0"],
 Cell[BoxData[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], 
     SuperscriptBox["e", "2"]}], "4"], 
   RowBox[{"(", 
    RowBox[{"1", "-", "\[Xi]"}], ")"}]}]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "6403295b-19a9-3d4d-81a8-4dd72424ad54"],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["\[Integral]", "P", ""], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "d"], 
    RowBox[{"(", "P", ")"}]}]}]],
  CellChangeTimes->{3.9807279678446445`*^9},ExpressionUUID->
  "fc812b8f-d83c-2848-b946-f57b7681a314"],
 "[Integrand]."
}], "Item",
 CellChangeTimes->{{3.9896797145158024`*^9, 3.989679984968237*^9}, 
   3.9896800244453964`*^9, {3.989680460856596*^9, 3.989680466510147*^9}, {
   3.9896805544226913`*^9, 3.9896805640671597`*^9}, {3.9896806062712994`*^9, 
   3.9896807725431843`*^9}, {3.9898311176558323`*^9, 
   3.98983111980455*^9}},ExpressionUUID->"d530261c-2d78-e643-870e-\
aacfa4dcacac"],

Cell["\<\
The integrands are provided in this ancillary file with the following \
conventions\
\>", "Abstract",
 CellChangeTimes->{{3.9896808039144897`*^9, 3.989681279606106*^9}, {
  3.9896813393767357`*^9, 3.9896813639631443`*^9}, {3.9896814944580536`*^9, 
  3.989681499677286*^9}},ExpressionUUID->"3e54cfa7-db4e-7449-95e9-\
10502ad86f65"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Symbol in notebook\"\>", "\<\"Meaning\"\>"},
    {"\<\"{VNFm, VNBm}, {VNF\[Xi], VNB\[Xi]}\"\>", "\<\"The one-loop \
vector-vertex integrands in the metric and longitudinal sectors, separated by \
statistical factor.\"\>"},
    {"\<\"{VNFNFm, VNBNFm, VNBNBm}, {VNFNF\[Xi], VNBNF\[Xi], \
VNBNB\[Xi]}\"\>", "\<\"The two-loop vector-vertex integrands in the metric \
and mixed metric-longitudinal sectors, separated by statistical factor.\"\>"},
    {"\<\"VNBNF\[Xi]2\"\>", "\<\"The two-loop vector-vertex integrand in the \
purely longitudinal sector for the N_B N_F statistical sector. This gauge \
sector vanishes at LP and contributes from NLP onward.\"\>"},
    {"\<\"Axial sector\"\>", "\<\"The axial-vertex integrands follow the same \
naming convention, with V replaced by A.\"\>"},
    {"\<\"{\[CapitalSigma]NBm, \[CapitalSigma]NFm}, {\[CapitalSigma]NB\[Xi], \
\[CapitalSigma]NF\[Xi]}\"\>", "\<\"The one-loop self-energy integrands in the \
metric and longitudinal sectors.\"\>"},
    {"\<\"{\[CapitalSigma]NFNFm, \[CapitalSigma]NBNFm, \[CapitalSigma]NBNBm}, \
{\[CapitalSigma]NFNF\[Xi], \[CapitalSigma]NBNF\[Xi], \
\[CapitalSigma]NBNB\[Xi]}\"\>", "\<\"The two-loop self-energy integrands in \
the metric and mixed metric-longitudinal sectors.\"\>"},
    {"\<\"\[CapitalSigma]NBNF\[Xi]2\"\>", "\<\"The two-loop self-energy \
integrand in the purely longitudinal sector for the N_B N_F statistical \
sector.\"\>"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {Left, Left}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {
       Scaled[0.4], 
       Scaled[0.6]}},
   GridBoxItemStyle->{"Columns" -> {{
        Directive[FontFamily -> "Times", 16]}}, "Rows" -> {{
        Directive[FontFamily -> "Times", 16]}}},
   GridBoxSpacings->{"Columns" -> {{3}}, "Rows" -> {{1}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.990086569279276*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"8a6aa92e-2ad0-5841-84c9-613a6d55d253"],

Cell[BoxData[
 StyleBox["\<\"\[FilledSmallCircle] Note (notation and power counting): We \
use minimal notation in this conventions table. Results are provided at \
leading power (LP), and we do not introduce additional symbols here in order \
to avoid overwhelming the reader with bookkeeping details. The relevant power \
corrections (e.g. NLP and higher) are indicated by the chapter/section titles \
and are clarified explicitly within each chapter.\"\>",
  StripOnInput->False,
  LineSpacing->{1.1, 0},
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontFamily->"Times",
  FontSize->16,
  FontColor->RGBColor[0, 0, 1]]], "Output",
 CellChangeTimes->{{3.980733344874243*^9, 3.9807333609366207`*^9}},
 CellLabel->
  "Out[181]=",ExpressionUUID->"583a7577-3e4f-0d40-863d-c595321de509"],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"0949f747-33c0-e647-9f28-12d53c36ac9a"],

Cell[BoxData[
 StyleBox["\<\"\[FilledSmallCircle] The displayed expressions are \
integrand-level results only. Overall prefactors and integration measures \
have been factored out and must be reinstated when reconstructing the full \
expressions.\"\>",
  StripOnInput->False,
  LineSpacing->{1.1, 0},
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontFamily->"Times",
  FontSize->16,
  FontColor->RGBColor[1, 0, 0]]], "Output",
 CellChangeTimes->{{3.9850686541708736`*^9, 3.985068690136215*^9}, 
   3.985068797014822*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"8993b5c6-b6f7-8b43-b863-02425dbacbc9"],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"c3005af7-d0f6-7c46-94ef-89cf2a0b6e81"],

Cell["\<\
Momentum components are written in a plain Mathematica-style notation, e.g., \
P\[Alpha], L\[Mu], and Q1\[Beta]. Their covariant or contravariant structure \
should be understood from the tensor structure: repeated Lorentz labels are \
contracted, while free indices, such as \[Mu], and temporal or spatial \
components are read as covariant components in our conventions.\
\>", "Item",
 CellChangeTimes->{{3.9900833864448757`*^9, 3.99008341309391*^9}, 
   3.990083459493269*^9, 3.990084292158556*^9, {3.9938132890484753`*^9, 
   3.993813346992012*^9}},
 FontSize->24,ExpressionUUID->"24f7dce3-0499-994e-bcb0-339c5529d9b7"],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"87aa78ad-c914-a042-85c7-57a70a306f8b"],

Cell[CellGroupData[{

Cell["Thermal QED Results", "Title",
 CellChangeTimes->{{3.9897757072990246`*^9, 3.9897757098120747`*^9}, {
  3.996000175918556*^9, 
  3.996000197776018*^9}},ExpressionUUID->"16bdef6e-3082-c649-abfc-\
2ed120347336"],

Cell[CellGroupData[{

Cell["One-Loop NLP  Fermion-Photon Vertex", "Chapter",
 CellChangeTimes->{{3.980814444169079*^9, 3.9808144582817097`*^9}, {
   3.98688424301803*^9, 3.986884251286911*^9}, {3.98977621987451*^9, 
   3.989776236612444*^9}, {3.989776455329645*^9, 3.9897764699838505`*^9}, 
   3.9897818106235867`*^9},ExpressionUUID->"6215148f-f87c-7d49-959c-\
51a990bbb22d"],

Cell[CellGroupData[{

Cell["Axial vertex", "Section",
 CellChangeTimes->{{3.9897818568251553`*^9, 
  3.989781864207144*^9}},ExpressionUUID->"3bd5332e-424f-f140-9e8e-\
e667d737ba79"],

Cell[CellGroupData[{

Cell["metric sector", "Subsection",
 CellChangeTimes->{{3.9897818942054615`*^9, 
  3.9897818973199043`*^9}},ExpressionUUID->"8d2c6fa4-c7e5-054a-a2ef-\
f55236bf963f"],

Cell[BoxData[
 RowBox[{"ANBm", ":=", " ", 
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], 
   RowBox[{"(", 
    RowBox[{"D", "-", "6"}], ")"}], " ", 
   SuperscriptBox["\[Epsilon]", "\[Mu]\[Alpha]\[Beta]\[Rho]"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"P\[Alpha]", " ", 
       SuperscriptBox["Q2", "2"], " ", "K\[Beta]"}], 
      RowBox[{"2", " ", 
       RowBox[{"P", ".", "Q1"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"P\[Alpha]", " ", 
       SuperscriptBox["Q1", "2"], " ", "K\[Beta]"}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
       RowBox[{"P", ".", "Q2"}]}]], "-", 
     FractionBox[
      RowBox[{"Q1\[Alpha]", " ", "Q2\[Beta]"}], 
      RowBox[{
       RowBox[{"P", ".", "Q1"}], " ", 
       RowBox[{"P", ".", "Q2"}]}]]}], ")"}], " ", 
   RowBox[{"NB", "[", "P0", "]"}], "\[Gamma]\[Rho]\[Gamma]5", 
   " "}]}]], "Input",
 CellChangeTimes->{{3.980814488334814*^9, 3.980814496525223*^9}, 
   3.980814938733017*^9, 3.9850688947638416`*^9, {3.98507294808284*^9, 
   3.985072950463354*^9}, 3.98973540112121*^9, {3.9901655714174156`*^9, 
   3.990165597020651*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"1e2778b4-f5c0-084a-b672-53d90e9788bc"],

Cell[BoxData[
 RowBox[{"ANFm", ":=", 
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], 
   RowBox[{"(", 
    RowBox[{"D", "-", "6"}], ")"}], " ", 
   SuperscriptBox["\[Epsilon]", "\[Mu]\[Alpha]\[Beta]\[Rho]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"K\[Alpha]", " ", "P\[Beta]", " ", 
        SuperscriptBox["Q1", "2"]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "P"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["K", "2"], " ", "K\[Alpha]", " ", "P\[Beta]"}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
       RowBox[{"P", ".", "Q1"}]}]], "+", 
     FractionBox[
      RowBox[{"K\[Alpha]", " ", "P\[Beta]", " ", 
       SuperscriptBox["Q2", "2"]}], 
      RowBox[{"2", " ", 
       RowBox[{"K", ".", "P"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["K", "2"], " ", "K\[Alpha]", " ", "P\[Beta]"}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
       RowBox[{"P", ".", "Q2"}]}]]}], ")"}], " ", 
   RowBox[{"NF", "[", "P0", "]"}], "\[Gamma]\[Rho]\[Gamma]5", 
   " "}]}]], "Input",
 CellChangeTimes->{{3.980814501554983*^9, 3.9808145032723007`*^9}, 
   3.980814950378834*^9, 3.9850688967091484`*^9, {3.985072946583191*^9, 
   3.985072952008711*^9}, 3.989735405549759*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"c0b20b90-da5c-4542-a1fe-24b3ce8feac6"]
}, Closed]],

Cell[CellGroupData[{

Cell["longitudinal sector", "Subsection",
 CellChangeTimes->{{3.989781877874054*^9, 
  3.989781904663166*^9}},ExpressionUUID->"4226c9f4-1cd9-854c-a8db-\
023dbb5f770c"],

Cell[BoxData[
 RowBox[{"ANB\[Xi]", ":=", 
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Epsilon]", "\[Mu]\[Alpha]\[Beta]\[Rho]"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q10", " ", "Q1\[Beta]"}], 
            RowBox[{"P0", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"g0\[Alpha]", " ", "Q1\[Beta]"}], 
            RowBox[{"P0", " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q1\[Beta]"}], 
            RowBox[{
             SuperscriptBox["P0", "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q20", " ", "Q2\[Beta]"}], 
            RowBox[{"P0", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"g0\[Alpha]", " ", "Q2\[Beta]"}], 
            RowBox[{"P0", " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q2\[Beta]"}], 
            RowBox[{
             SuperscriptBox["P0", "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", " ", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "\[Alpha]\[Beta]\[Nu]\[Rho]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
             "P\[Alpha]", " ", "P\[Mu]", " ", "Q1\[Beta]", " ", "Q20", " ", 
              "Q2\[Nu]"}], 
             RowBox[{"P0", " ", 
              RowBox[{"P", ".", "Q1"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], "-", 
           FractionBox[
            RowBox[{
            "P\[Alpha]", " ", "P\[Mu]", " ", "Q10", " ", "Q1\[Beta]", " ", 
             "Q2\[Nu]"}], 
            RowBox[{"P0", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "g0\[Mu]", " ", "P\[Alpha]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"P0", " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "g0\[Alpha]", " ", "P\[Mu]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"P0", " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "P\[Alpha]", " ", "P\[Mu]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{
             SuperscriptBox["P0", "2"], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"NB", "[", "P0", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Epsilon]", "\[Mu]\[Alpha]\[Beta]\[Rho]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"P\[Alpha]", " ", "Q1\[Beta]"}], 
             RowBox[{"P0", " ", 
              RowBox[{"P", ".", "Q1"}]}]]}], "+", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q2\[Beta]"}], 
            RowBox[{"P0", " ", 
             RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
         "P\[Alpha]", " ", "P\[Mu]", " ", "Q1\[Beta]", " ", "Q2\[Nu]", "  ", 
          SuperscriptBox["\[Epsilon]", "\[Alpha]\[Beta]\[Nu]\[Rho]"]}], 
         RowBox[{"P0", " ", 
          RowBox[{"P", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["NB", "\[Prime]",
        MultilineFunction->None], "[", "P0", "]"}]}]}], ")"}], 
   "\[Gamma]\[Rho]\[Gamma]5"}]}]], "Input",
 CellChangeTimes->{{3.980817792369297*^9, 3.9808177985207214`*^9}, 
   3.985068899221916*^9, 3.9850728345606365`*^9, {3.985072874775921*^9, 
   3.9850729124144745`*^9}, 3.985073033394724*^9, 3.986885216260475*^9, 
   3.9898115913533955`*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"7ae45b2e-8f44-da44-b6f9-f7dfbd238ffa"],

Cell[BoxData[
 RowBox[{"ANF\[Xi]", ":=", 
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], 
   RowBox[{"(", " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Epsilon]", "\[Alpha]\[Beta]\[Nu]\[Rho]"], " ", 
      "K\[Alpha]", " ", "P\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{" ", 
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", "Q1\[Nu]"}]}], 
         RowBox[{
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Mu]", " ", "Q1\[Nu]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{" ", 
          RowBox[{"Q1\[Mu]", " ", "Q1\[Nu]"}]}], 
         RowBox[{
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{" ", 
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q2", "2"], " ", "Q2\[Nu]"}]}], 
         RowBox[{
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Mu]", " ", "Q2\[Nu]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{" ", 
          RowBox[{"Q2\[Mu]", " ", "Q2\[Nu]"}]}], 
         RowBox[{
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", "  ", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "\[Mu]\[Alpha]\[Beta]\[Rho]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"P\[Alpha]", " ", 
           SuperscriptBox["Q1", "2"], " ", "Q1\[Beta]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "3"]]}], "+", 
        FractionBox[
         RowBox[{"K\[Alpha]", " ", "P\[Beta]", " ", 
          SuperscriptBox["Q1", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Alpha]", " ", "Q1\[Beta]"}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"P\[Alpha]", " ", "Q1\[Beta]", " ", 
          RowBox[{"K", ".", "Q1"}]}], 
         RowBox[{
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"K\[Alpha]", " ", "Q1\[Beta]"}], 
         RowBox[{
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "+", 
        FractionBox[
         RowBox[{"P\[Alpha]", " ", 
          SuperscriptBox["Q2", "2"], " ", "Q2\[Beta]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"P", ".", "Q2"}], ")"}], "3"]], "-", 
        FractionBox[
         RowBox[{"K\[Alpha]", " ", "P\[Beta]", " ", 
          SuperscriptBox["Q2", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Alpha]", " ", "Q2\[Beta]"}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"P\[Alpha]", " ", "Q2\[Beta]", " ", 
          RowBox[{"K", ".", "Q2"}]}], 
         RowBox[{
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"K\[Alpha]", " ", "Q2\[Beta]"}], 
         RowBox[{
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}]}], ")"}], 
   RowBox[{"NF", "[", "P0", "]"}], "\[Gamma]\[Rho]\[Gamma]5", 
   " "}]}]], "Input",
 CellChangeTimes->{{3.9808178145652084`*^9, 3.9808178209285717`*^9}, {
   3.980822931433317*^9, 3.98082294047962*^9}, {3.9808230921390934`*^9, 
   3.980823107889885*^9}, {3.980823195076811*^9, 3.9808232037289505`*^9}, {
   3.9850729172958717`*^9, 3.9850729358101006`*^9}, 3.985073031237833*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"51c58ab3-5cda-c44f-8028-9844a2f84c3d"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Vector vertex", "Section",
 CellChangeTimes->{{3.9897818568251553`*^9, 3.989781864207144*^9}, {
  3.989781953213093*^9, 
  3.989781955304714*^9}},ExpressionUUID->"548539df-998d-c040-b1f1-\
1ba1ee9a0f89"],

Cell[CellGroupData[{

Cell["metric sector", "Subsection",
 CellChangeTimes->{{3.9897818942054615`*^9, 
  3.9897818973199043`*^9}},ExpressionUUID->"79f09854-3d2a-c84b-90f1-\
7a25a642c45b"],

Cell[BoxData[
 RowBox[{"VNFm", ":=", " ", 
  RowBox[{"mathcalD", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"slashedK", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q1"}]}]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "+", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q1", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q2", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
     RowBox[{"\[Gamma]\[Mu]", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["K", "2"], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "-", 
        FractionBox[
         SuperscriptBox["K", "2"], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "-", 
        FractionBox[
         SuperscriptBox["Q1", "2"], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         SuperscriptBox["Q2", "2"], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
     RowBox[{"slashedP", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "4"], " ", "P\[Mu]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          RowBox[{"P", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "K\[Mu]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "K\[Mu]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Mu]", " ", 
          SuperscriptBox["Q1", "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Mu]", " ", 
          SuperscriptBox["Q2", "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"K\[Mu]", " ", 
          SuperscriptBox["Q1", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"K\[Mu]", " ", 
          SuperscriptBox["Q2", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q1", "4"]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q2", "4"]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]]}], ")"}]}]}], ")"}], 
   RowBox[{"NF", "[", "P0", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9770559640809174`*^9, 3.977055984280094*^9}, {
   3.977056059358946*^9, 3.9770560597889175`*^9}, 3.977056433940241*^9, 
   3.9771275028165913`*^9, 3.9771421314432926`*^9, 3.9771422231891556`*^9, 
   3.977144463288559*^9, {3.980730796230009*^9, 3.980730800865177*^9}, 
   3.9807308938541183`*^9, {3.9807316912338486`*^9, 3.9807316925823727`*^9}, 
   3.989735333581108*^9, {3.989835426818125*^9, 3.9898354292564774`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"e00f21a0-efec-2444-9af4-771af0a5d679"],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"c1136af6-670e-1847-9f54-94eae1f77533"],

Cell[BoxData[
 RowBox[{"VNBm", ":=", 
  RowBox[{"mathcalD", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"slashedQ2", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q1", "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "+", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q2", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"P", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox["Q1\[Mu]", 
         RowBox[{
          RowBox[{"P", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
     RowBox[{"slashedQ1", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q1", "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "+", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q2", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"P", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox["Q2\[Mu]", 
         RowBox[{
          RowBox[{"P", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
     RowBox[{"slashedP", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q1", "4"]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "3"], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q1", "2"], " ", 
          SuperscriptBox["Q2", "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q2", "4"]}], 
         RowBox[{"2", " ", 
          RowBox[{"P", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["Q1", "2"], " ", "Q1\[Mu]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["Q1", "2"], " ", "Q2\[Mu]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "+", 
        FractionBox[
         RowBox[{"Q1\[Mu]", " ", 
          SuperscriptBox["Q2", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"P", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["Q2", "2"], " ", "Q2\[Mu]"}], 
         RowBox[{"2", " ", 
          RowBox[{"P", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
     RowBox[{"\[Gamma]\[Mu]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["Q1", "2"], 
          RowBox[{"2", " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], "-", 
        FractionBox[
         SuperscriptBox["Q1", "2"], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         SuperscriptBox["Q2", "2"], 
         RowBox[{"2", " ", 
          RowBox[{"P", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "+", 
        FractionBox[
         RowBox[{"Q1", ".", "Q2"}], 
         RowBox[{
          RowBox[{"P", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "-", 
        FractionBox[
         SuperscriptBox["Q2", "2"], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}]}], ")"}], 
   RowBox[{"NB", "[", "P0", "]"}], " "}]}]], "Input",
 CellChangeTimes->{{3.9771275703463764`*^9, 3.9771275763532696`*^9}, 
   3.9771276259918556`*^9, 3.977142149251831*^9, 3.9771444734932327`*^9, {
   3.9807308128117886`*^9, 3.9807308176907177`*^9}, 3.9807308858422794`*^9, {
   3.9807316481866665`*^9, 3.9807316524813976`*^9}, 3.989735343862051*^9, {
   3.989835433996313*^9, 3.9898354367486153`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"2d08d83f-dc5c-4043-955e-e4a1fc96d4e4"]
}, Closed]],

Cell[CellGroupData[{

Cell["longitudinal sector", "Subsection",
 CellChangeTimes->{{3.989781877874054*^9, 
  3.989781904663166*^9}},ExpressionUUID->"b28b5437-5992-9f42-92ff-\
4bc7407d42f9"],

Cell[BoxData[
 RowBox[{"VNF\[Xi]", ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"slashedQ1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q1"}]}]]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "+", 
        FractionBox["K\[Mu]", 
         RowBox[{
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", "P\[Mu]", " ", 
          SuperscriptBox["Q1", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          RowBox[{"K", ".", "Q1"}]}], 
         RowBox[{
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q2", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox["Q1\[Mu]", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"P", ".", "Q1"}], ")"}], "2"]]}], ")"}]}], "+", 
     RowBox[{"slashedQ2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q1"}]}]]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "+", 
        FractionBox["K\[Mu]", 
         RowBox[{
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "+", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q1", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"3", " ", "P\[Mu]", " ", 
          SuperscriptBox["Q2", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          RowBox[{"K", ".", "Q2"}]}], 
         RowBox[{
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox["Q2\[Mu]", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"P", ".", "Q2"}], ")"}], "2"]]}], ")"}]}], "+", 
     RowBox[{"slashedP", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Mu]", " ", 
          SuperscriptBox["Q1", "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Mu]", " ", 
          RowBox[{"K", ".", "Q1"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Mu]", " ", 
          SuperscriptBox["Q2", "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Mu]", " ", 
          RowBox[{"K", ".", "Q2"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "Q1\[Mu]"}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "Q2\[Mu]"}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"K\[Mu]", " ", 
          SuperscriptBox["Q1", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"K\[Mu]", " ", 
          SuperscriptBox["Q2", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q1", "4"]}], 
         RowBox[{
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q1", "2"], " ", 
          RowBox[{"K", ".", "Q1"}]}], 
         RowBox[{
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "+", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q2", "4"]}], 
         RowBox[{
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q2", "2"], " ", 
          RowBox[{"K", ".", "Q2"}]}], 
         RowBox[{
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["Q1", "2"], " ", "Q1\[Mu]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"P", ".", "Q1"}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["Q2", "2"], " ", "Q2\[Mu]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"P", ".", "Q2"}], ")"}], "3"]]}], ")"}]}], "+", 
     RowBox[{"\[Gamma]\[Mu]", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["K", "2"], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "-", 
        FractionBox[
         SuperscriptBox["K", "2"], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "-", 
        FractionBox[
         SuperscriptBox["Q1", "2"], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         SuperscriptBox["Q2", "2"], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}]}], ")"}], 
   RowBox[{"NF", "[", "P0", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9770552816867065`*^9, 3.9770552928871937`*^9}, {
   3.9770558592495003`*^9, 3.9770558630706406`*^9}, 3.977141954610697*^9, 
   3.9771425164615116`*^9, 3.9771444132211742`*^9, {3.980730749139986*^9, 
   3.980730750702877*^9}, {3.9807308322934914`*^9, 3.980730838312746*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"95ff5d61-b840-a74c-ba34-2ae415bbf125"],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"2cb9c170-5795-9c47-af5c-18a29d7b7a66"],

Cell[BoxData[
 RowBox[{"VNB\[Xi]", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"slashedP", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"g0\[Mu]", " ", 
            RowBox[{"Q1", ".", "Q2"}]}], 
           RowBox[{"P0", " ", 
            RowBox[{"P", ".", "Q1"}], " ", 
            RowBox[{"P", ".", "Q2"}]}]]}], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"Q1", ".", "Q2"}]}], 
          RowBox[{
           SuperscriptBox["P0", "2"], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox["Q1\[Mu]", 
          RowBox[{
           SuperscriptBox["P0", "2"], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "-", 
         FractionBox["Q2\[Mu]", 
          RowBox[{
           SuperscriptBox["P0", "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "Q10", " ", 
           RowBox[{"Q1", ".", "Q2"}]}], 
          RowBox[{"P0", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "Q20", " ", 
           RowBox[{"Q1", ".", "Q2"}]}], 
          RowBox[{"P0", " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"Q10", " ", "Q1\[Mu]"}], 
          RowBox[{"P0", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"Q20", " ", "Q2\[Mu]"}], 
          RowBox[{"P0", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", 
           RowBox[{"Q1", ".", "Q2"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "3"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", 
           RowBox[{"Q1", ".", "Q2"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q2", "2"], " ", 
           RowBox[{"Q1", ".", "Q2"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q2", "2"], " ", 
           RowBox[{"Q1", ".", "Q2"}]}], 
          RowBox[{
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["Q1", "2"], " ", "Q1\[Mu]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["Q1", "2"], " ", "Q2\[Mu]"}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["Q1", "2"], " ", "Q2\[Mu]"}], 
          RowBox[{"2", " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"Q1\[Mu]", " ", 
           SuperscriptBox["Q2", "2"]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"Q1\[Mu]", " ", 
           SuperscriptBox["Q2", "2"]}], 
          RowBox[{"2", " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["Q2", "2"], " ", "Q2\[Mu]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "3"]]}], ")"}]}], "+", 
      RowBox[{"\[Gamma]0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"P\[Mu]", " ", 
            RowBox[{"Q1", ".", "Q2"}]}], 
           RowBox[{"P0", " ", 
            RowBox[{"P", ".", "Q1"}], " ", 
            RowBox[{"P", ".", "Q2"}]}]]}], "+", 
         FractionBox["Q1\[Mu]", 
          RowBox[{"P0", " ", 
           RowBox[{"P", ".", "Q1"}]}]], "+", 
         FractionBox["Q2\[Mu]", 
          RowBox[{"P0", " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
      RowBox[{"slashedQ2", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q1", "2"]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q2", "2"]}], 
          RowBox[{"2", " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox["Q1\[Mu]", 
          RowBox[{
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
      RowBox[{"slashedQ1", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q1", "2"]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q2", "2"]}], 
          RowBox[{"2", " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox["Q2\[Mu]", 
          RowBox[{
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
      RowBox[{"\[Gamma]\[Mu]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["Q1", "2"], 
           RowBox[{"2", " ", 
            RowBox[{"P", ".", "Q1"}], " ", 
            RowBox[{"P", ".", "Q2"}]}]]}], "-", 
         FractionBox[
          SuperscriptBox["Q1", "2"], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
         FractionBox[
          SuperscriptBox["Q2", "2"], 
          RowBox[{"2", " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"Q1", ".", "Q2"}], 
          RowBox[{
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          SuperscriptBox["Q2", "2"], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}]}], ")"}], 
    RowBox[{"NB", "[", "P0", "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"Q1\[Mu]", " ", "slashedP"}], 
       RowBox[{"P0", " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"Q2\[Mu]", " ", "slashedP"}], 
       RowBox[{"P0", " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedP", " ", 
        RowBox[{"Q1", ".", "Q2"}]}], 
       RowBox[{"P0", " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["NB", "\[Prime]"], "[", "P0", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.977055379841282*^9, 3.977055383270645*^9}, {
   3.9770559049336796`*^9, 3.9770559086515617`*^9}, 3.977142006881859*^9, {
   3.9771427570554943`*^9, 3.977142908118355*^9}, 3.977144438608162*^9, {
   3.9807308608761387`*^9, 3.9807308630879307`*^9}, {3.980730909111704*^9, 
   3.980730963585186*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"2c062ed6-dc32-5a49-ab99-20fcb5bb0ef2"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["One-Loop NLP Self-Energy", "Chapter",
 CellChangeTimes->{{3.9897765056394215`*^9, 
  3.989776517834236*^9}},ExpressionUUID->"665ebe23-2d19-4844-85ec-\
2a7b5dbf378e"],

Cell[CellGroupData[{

Cell["metric sector", "Section",
 CellChangeTimes->{{3.98983533319734*^9, 
  3.9898353368767605`*^9}},ExpressionUUID->"6eb10534-9c66-e74f-97fa-\
f96d20954b7e"],

Cell[BoxData[
 RowBox[{"\[CapitalSigma]NFm", ":=", 
  RowBox[{"mathcalD", 
   RowBox[{"(", 
    FractionBox[
     RowBox[{
      SuperscriptBox["Q", "4"], " ", "slashedP"}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"P", ".", "Q"}], ")"}], "3"]}]], ")"}], 
   RowBox[{"NF", "[", "P0", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9898353665260887`*^9, 3.9898353799061623`*^9}, 
   3.989835441179249*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"3eed1df4-7386-524a-8f64-f93f7bd1bb48"],

Cell[BoxData[
 RowBox[{"\[CapitalSigma]NBm", ":=", 
  RowBox[{"mathcalD", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["Q", "4"], " ", "slashedP"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q"}], ")"}], "3"]}]]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["Q", "2"], " ", "slashedQ"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"P", ".", "Q"}], ")"}], "2"]]}], ")"}], 
   RowBox[{"NB", "[", "P0", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9898354132033176`*^9, 3.989835443574499*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"50aa46ad-9e14-684d-bc39-aa4b703797e3"]
}, Closed]],

Cell[CellGroupData[{

Cell["longitudinal sector", "Section",
 CellChangeTimes->{{3.989835352003561*^9, 
  3.989835360875662*^9}},ExpressionUUID->"cfa22655-b6e7-6941-9c5d-\
aa9eb9d6e923"],

Cell[BoxData[
 RowBox[{"\[CapitalSigma]NF\[Xi]", ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["Q", "2"], " ", "slashedQ"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"P", ".", "Q"}], ")"}], "2"]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["Q", "4"], " ", "slashedP"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"P", ".", "Q"}], ")"}], "3"]]}], ")"}], 
   RowBox[{"NF", "[", "P0", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9898357150945835`*^9, 3.98983575820022*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"0833a4fe-97c3-ce41-8499-c239d2dd06f9"],

Cell[BoxData[
 RowBox[{"\[CapitalSigma]NB\[Xi]", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["Q", "4"], " ", "slashedP"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q"}], ")"}], "3"]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["Q", "2"], " ", "Q0", " ", "slashedP"}], 
       RowBox[{"P0", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["Q", "2"], " ", "slashedQ"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"P", ".", "Q"}], ")"}], "2"]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["Q", "2"], " ", "slashedP"}], 
       RowBox[{
        SuperscriptBox["P0", "2"], " ", 
        RowBox[{"P", ".", "Q"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["Q", "2"], " ", "\[Gamma]0"}], 
       RowBox[{"P0", " ", 
        RowBox[{"P", ".", "Q"}]}]]}], ")"}], " ", 
    RowBox[{"NB", "[", "P0", "]"}]}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Q", "2"], " ", "slashedP", " ", 
     RowBox[{
      SuperscriptBox["NB", "\[Prime]",
       MultilineFunction->None], "[", "P0", "]"}]}], 
    RowBox[{"P0", " ", 
     RowBox[{"P", ".", "Q"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.989835744226776*^9, 3.9898357461440353`*^9}, 
   3.9898357821504574`*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"28e16e9d-2839-794f-a88b-ac428867a4be"],

Cell[BoxData[
 FormBox["", TraditionalForm]], "Input",
 CellChangeTimes->{3.989835731070957*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"f247af05-136d-d445-83d5-6d447c46bbeb"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two-Loop LP Fermion-Photon Vertex", "Chapter",
 CellChangeTimes->{{3.9809112267946053`*^9, 3.980911242059353*^9}, {
   3.9875038538106194`*^9, 3.9875038611865044`*^9}, {3.9875042318905888`*^9, 
   3.9875042417803783`*^9}, 3.987504278029913*^9, {3.9897757230027046`*^9, 
   3.98977573577409*^9}, 3.9897762430985146`*^9, {3.9897764425608463`*^9, 
   3.9897764716592255`*^9}, {3.989781606043976*^9, 
   3.9897816142453175`*^9}},ExpressionUUID->"db70e1d3-be4e-ee4b-b10c-\
368224c28cc9"],

Cell[CellGroupData[{

Cell[" Axial-Vertex", "Section",
 CellChangeTimes->{{3.9897815913488503`*^9, 
  3.9897815943177814`*^9}},ExpressionUUID->"081df51d-0c13-e94e-aa4b-\
bc6a115d8104"],

Cell[CellGroupData[{

Cell["metric sector", "Subsection",
 CellChangeTimes->{{3.9897814927097416`*^9, 
  3.989781495695238*^9}},ExpressionUUID->"e0a5bccb-344f-1f4d-8e9c-\
3a529aaa65be"],

Cell[CellGroupData[{

Cell["NFNF sector", "Subsubsection",
 CellChangeTimes->{{3.9897813693277016`*^9, 
  3.989781373196684*^9}},ExpressionUUID->"35be1ab0-5593-954f-a024-\
08bcf21d3170"],

Cell[BoxData[
 RowBox[{"ANFNFm", ":=", " ", 
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"mathcalD", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Epsilon]", "\[Alpha]\[Beta]\[Nu]\[Rho]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
             "K\[Alpha]", " ", "L\[Beta]", " ", "L\[Mu]", " ", "P\[Nu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]]}], "-", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "L\[Mu]", " ", "P\[Nu]"}], 
            RowBox[{
             RowBox[{"K", ".", "P"}], " ", 
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "L\[Mu]", " ", "P\[Nu]"}], 
            RowBox[{
             RowBox[{"K", ".", "P"}], " ", 
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "L\[Mu]", " ", "P\[Nu]"}], 
            RowBox[{
             RowBox[{"K", ".", "P"}], " ", 
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "\[Mu]\[Alpha]\[Beta]\[Rho]"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"4", " ", "K\[Alpha]", " ", "P\[Beta]"}], 
            RowBox[{
             RowBox[{"K", ".", "P"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"K\[Alpha]", " ", "L\[Beta]"}], 
            RowBox[{
             RowBox[{"K", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             RowBox[{"K", ".", "L"}]}], 
            RowBox[{
             RowBox[{"K", ".", "P"}], " ", 
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{"K\[Alpha]", " ", "L\[Beta]"}], 
            RowBox[{
             RowBox[{"K", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             RowBox[{"K", ".", "L"}]}], 
            RowBox[{
             RowBox[{"K", ".", "P"}], " ", 
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{"4", " ", "K\[Alpha]", " ", "P\[Beta]"}], 
            RowBox[{
             RowBox[{"K", ".", "P"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"K\[Alpha]", " ", "L\[Beta]"}], 
            RowBox[{
             RowBox[{"K", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             RowBox[{"K", ".", "L"}]}], 
            RowBox[{
             RowBox[{"K", ".", "P"}], " ", 
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"K\[Alpha]", " ", "L\[Beta]"}], 
            RowBox[{
             RowBox[{"K", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             RowBox[{"K", ".", "L"}]}], 
            RowBox[{
             RowBox[{"K", ".", "P"}], " ", 
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["mathcalD", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "\[Mu]\[Alpha]\[Beta]\[Rho]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"K\[Alpha]", " ", "P\[Beta]"}], 
          RowBox[{"2", " ", 
           RowBox[{"K", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]]}], "+", 
        FractionBox[
         RowBox[{"K\[Alpha]", " ", "P\[Beta]"}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "\[Mu]\[Alpha]\[Beta]\[Rho]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8", " ", "K\[Alpha]", " ", "P\[Beta]"}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]]}], "+", 
        FractionBox[
         RowBox[{"4", " ", "L\[Alpha]", " ", "P\[Beta]"}], 
         RowBox[{
          RowBox[{"L", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"8", " ", "K\[Alpha]", " ", "P\[Beta]"}], 
         RowBox[{
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"4", " ", "L\[Alpha]", " ", "P\[Beta]"}], 
         RowBox[{
          RowBox[{"L", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "\[Alpha]\[Beta]\[Nu]\[Rho]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
          "4", " ", "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Mu]", " ", 
           "P\[Nu]"}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]]}], "+", 
        FractionBox[
         RowBox[{
         "4", " ", "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Mu]", " ", 
          "P\[Nu]"}], 
         RowBox[{
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"NF", "[", "L0", "]"}], " ", 
   RowBox[{"NF", "[", "P0", "]"}], "\[Gamma]\[Rho]\[Gamma]5"}]}]], "Input",
 CellChangeTimes->{{3.984316540122366*^9, 3.98431654630694*^9}, {
   3.9843165896477966`*^9, 3.98431659523011*^9}, 3.9843743122764053`*^9, {
   3.9849027500946827`*^9, 3.984902762520405*^9}, {3.9850155872816296`*^9, 
   3.985015595127411*^9}, {3.9850643240383053`*^9, 3.985064338824278*^9}, {
   3.985064392426895*^9, 3.985064405457964*^9}, {3.985068366901829*^9, 
   3.9850683790605297`*^9}, 3.9850684091206226`*^9, 3.985069062451626*^9, {
   3.9897760082401485`*^9, 3.9897760094232903`*^9}, 3.9938026614288197`*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"9a985247-33db-fe4d-8866-c3c41ec4d873"]
}, Closed]],

Cell[CellGroupData[{

Cell["NBNF sector", "Subsubsection",
 CellChangeTimes->{{3.989781380046816*^9, 
  3.9897813841241417`*^9}},ExpressionUUID->"c936f1e1-d6ca-f440-8115-\
816b421f8844"],

Cell[BoxData[
 RowBox[{"ANBNFm", ":=", " ", 
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], " ", 
   RowBox[{"NB", "[", "P0", "]"}], " ", 
   RowBox[{"NF", "[", "L0", "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"mathcalD", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Epsilon]", "\[Alpha]\[Beta]\[Nu]\[Rho]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
             "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Mu]", " ", "P\[Nu]"}], 
             RowBox[{
              RowBox[{"K", ".", "L"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]]}], "+", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Mu]", " ", "P\[Nu]"}], 
            RowBox[{
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Mu]", " ", "P\[Nu]"}], 
            RowBox[{
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Mu]", " ", "P\[Nu]"}], 
            RowBox[{
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "K\[Nu]", " ", "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]"}], 
            RowBox[{
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "K\[Nu]", " ", "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]"}], 
            RowBox[{
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", " ", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "\[Mu]\[Alpha]\[Beta]\[Rho]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", "K\[Alpha]", " ", "L\[Beta]"}], 
             RowBox[{
              RowBox[{"K", ".", "L"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L", ".", "Q1"}], ")"}], "2"]}]]}], "+", 
           FractionBox[
            RowBox[{"2", " ", "K\[Alpha]", " ", "L\[Beta]"}], 
            RowBox[{
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"K\[Alpha]", " ", "P\[Beta]"}], 
            RowBox[{
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             RowBox[{"K", ".", "P"}]}], 
            RowBox[{
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{"K\[Alpha]", " ", "P\[Beta]"}], 
            RowBox[{
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             RowBox[{"K", ".", "P"}]}], 
            RowBox[{
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{"4", " ", "K\[Beta]", " ", "P\[Alpha]"}], 
            RowBox[{
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"K\[Alpha]", " ", "P\[Beta]"}], 
            RowBox[{
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             RowBox[{"K", ".", "P"}]}], 
            RowBox[{
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"K\[Alpha]", " ", "P\[Beta]"}], 
            RowBox[{
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             RowBox[{"K", ".", "P"}]}], 
            RowBox[{
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"4", " ", "K\[Beta]", " ", "P\[Alpha]"}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"K\[Beta]", " ", "L\[Alpha]"}], 
            RowBox[{
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"K\[Beta]", " ", "L\[Alpha]"}], 
            RowBox[{
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             RowBox[{"L", ".", "Q1"}]}], 
            RowBox[{
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             RowBox[{"L", ".", "Q2"}]}], 
            RowBox[{
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["mathcalD", "2"], "  ", 
      SuperscriptBox["\[Epsilon]", "\[Mu]\[Alpha]\[Beta]\[Rho]"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"K\[Alpha]", " ", "L\[Beta]"}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "L"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"K\[Alpha]", " ", "L\[Beta]"}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "L"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"K\[Beta]", " ", "P\[Alpha]"}], 
         RowBox[{"2", " ", 
          RowBox[{"P", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"K\[Beta]", " ", "P\[Alpha]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
          RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", " ", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "\[Mu]\[Alpha]\[Beta]\[Rho]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", "L\[Alpha]", " ", "P\[Beta]"}], 
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]]}], "+", 
        FractionBox[
         RowBox[{"4", " ", "L\[Alpha]", " ", "P\[Beta]"}], 
         RowBox[{
          RowBox[{"L", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"8", " ", "K\[Beta]", " ", "P\[Alpha]"}], 
         RowBox[{
          RowBox[{"P", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"8", " ", "K\[Beta]", " ", "P\[Alpha]"}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
          RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", " ", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "\[Alpha]\[Beta]\[Nu]\[Rho]"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
         "4", " ", "K\[Nu]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", 
          "P\[Mu]"}], 
         RowBox[{
          RowBox[{"L", ".", "P"}], " ", 
          RowBox[{"P", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
         "4", " ", "K\[Nu]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", 
          "P\[Mu]"}], 
         RowBox[{
          RowBox[{"L", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
          RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}]}], ")"}], " ", 
   "\[Gamma]\[Rho]\[Gamma]5"}]}]], "Input",
 CellChangeTimes->{{3.984307703001793*^9, 3.984307719319319*^9}, {
   3.9843077546729393`*^9, 3.9843077666116333`*^9}, 3.9848952356569996`*^9, 
   3.9850150367493095`*^9, {3.9850151022727623`*^9, 3.98501514124209*^9}, {
   3.985064514962372*^9, 3.985064520438467*^9}, 3.9850690989410477`*^9, 
   3.9897760347640705`*^9, 3.9900088020515995`*^9, {3.993801059258272*^9, 
   3.9938011068123913`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"d9cd8e75-51fc-4648-a8a5-1e7a3d9e556a"]
}, Closed]],

Cell[CellGroupData[{

Cell["NBNB sector", "Subsubsection",
 CellChangeTimes->{{3.9897813915490303`*^9, 
  3.9897813942940483`*^9}},ExpressionUUID->"e5b28ee8-0b63-bf40-a3bb-\
beffadb123f0"],

Cell[BoxData[
 RowBox[{"ANBNBm", ":=", 
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], " ", 
   RowBox[{"NB", "[", "L0", "]"}], 
   RowBox[{"NB", "[", "P0", "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"mathcalD", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Epsilon]", "\[Rho]\[Alpha]\[Beta]\[Nu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
            "K\[Nu]", " ", "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]"}], 
            RowBox[{
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "K\[Nu]", " ", "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]"}], 
            RowBox[{
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "\[Mu]\[Rho]\[Alpha]\[Beta]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", "K\[Beta]", " ", "P\[Alpha]"}], 
             RowBox[{
              RowBox[{"P", ".", "Q1"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], "-", 
           FractionBox[
            RowBox[{"2", " ", "K\[Beta]", " ", "P\[Alpha]"}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"K\[Beta]", " ", "L\[Alpha]"}], 
            RowBox[{
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"K\[Beta]", " ", "L\[Alpha]"}], 
            RowBox[{
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             RowBox[{"L", ".", "Q1"}]}], 
            RowBox[{
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             RowBox[{"L", ".", "Q2"}]}], 
            RowBox[{
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["mathcalD", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "\[Mu]\[Rho]\[Alpha]\[Beta]"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"K\[Beta]", " ", "P\[Alpha]"}], 
         RowBox[{"2", " ", 
          RowBox[{"P", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"K\[Beta]", " ", "P\[Alpha]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
          RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}]}], ")"}], 
   "\[Gamma]\[Rho]\[Gamma]5"}]}]], "Input",
 CellChangeTimes->{{3.981524320015314*^9, 3.981524348514557*^9}, {
   3.984890409121378*^9, 3.9848904162277107`*^9}, 3.985064563830757*^9, 
   3.985069108696316*^9, 3.989776081695778*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"dbaf1a75-2387-0547-9d05-777a205865e2"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["mixed metric-longitudinal sector ", "Subsection",
 CellChangeTimes->{
  3.989781485154394*^9},ExpressionUUID->"63281104-3335-624b-b98c-\
b3c9b04540a2"],

Cell[CellGroupData[{

Cell["NFNF", "Subsubsection",
 CellChangeTimes->{{3.989781513445135*^9, 
  3.989781513788471*^9}},ExpressionUUID->"40547dcf-93f5-6340-93b3-\
546b471d1c55"],

Cell[BoxData[
 RowBox[{"ANFNF\[Xi]", ":=", 
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], " ", "mathcalD", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Epsilon]", "\[Mu]\[Alpha]\[Beta]\[Nu]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
          "K\[Rho]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
          RowBox[{"4", " ", 
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]]}], "+", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "L\[Rho]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Rho]", " ", "Q1\[Nu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Nu]", " ", "Q1\[Rho]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
         "K\[Rho]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "L\[Rho]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Rho]", " ", "Q1\[Nu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Nu]", " ", "Q1\[Rho]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
         "K\[Rho]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "L\[Rho]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Rho]", " ", "Q2\[Nu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Nu]", " ", "Q2\[Rho]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
         "K\[Rho]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "L\[Rho]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Rho]", " ", "Q2\[Nu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Nu]", " ", "Q2\[Rho]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "\[Alpha]\[Beta]\[Nu]\[Sigma]"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
         "g\[Mu]\[Rho]", " ", "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Nu]", " ",
           "Q1\[Sigma]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
         "g\[Mu]\[Rho]", " ", "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Nu]", " ",
           "Q1\[Sigma]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
         "g\[Mu]\[Rho]", " ", "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Nu]", " ",
           "Q2\[Sigma]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
         "g\[Mu]\[Rho]", " ", "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Nu]", " ",
           "Q2\[Sigma]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "\[Mu]\[Alpha]\[Beta]\[Rho]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"P\[Alpha]", " ", "Q1\[Beta]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "3"]]}], "-", 
        FractionBox[
         RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
          SuperscriptBox["Q1", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "-", 
        FractionBox[
         RowBox[{"K\[Alpha]", " ", "P\[Beta]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"L\[Alpha]", " ", "Q1\[Beta]"}], 
         RowBox[{"4", " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "L\[Alpha]", " ", "P\[Beta]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"P\[Alpha]", " ", "Q1\[Beta]", " ", 
          RowBox[{"K", ".", "L"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
          RowBox[{"K", ".", "Q1"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"K\[Alpha]", " ", "Q1\[Beta]", " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"L\[Alpha]", " ", "Q1\[Beta]"}], 
         RowBox[{"4", " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"P\[Alpha]", " ", "Q1\[Beta]", " ", 
          RowBox[{"K", ".", "L"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
          RowBox[{"K", ".", "Q1"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"K\[Alpha]", " ", "Q1\[Beta]", " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"K\[Alpha]", " ", "P\[Beta]", " ", 
          RowBox[{"L", ".", "Q1"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"K\[Alpha]", " ", "L\[Beta]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "+", 
        FractionBox[
         RowBox[{"K\[Alpha]", " ", "L\[Beta]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "+", 
        FractionBox[
         RowBox[{"P\[Alpha]", " ", "Q2\[Beta]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"P", ".", "Q2"}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
          SuperscriptBox["Q2", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "+", 
        FractionBox[
         RowBox[{"K\[Alpha]", " ", "P\[Beta]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"L\[Alpha]", " ", "Q2\[Beta]"}], 
         RowBox[{"4", " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"P\[Alpha]", " ", "Q2\[Beta]", " ", 
          RowBox[{"K", ".", "L"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
          RowBox[{"K", ".", "Q2"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"K\[Alpha]", " ", "Q2\[Beta]", " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"L\[Alpha]", " ", "Q2\[Beta]"}], 
         RowBox[{"4", " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "L\[Alpha]", " ", "P\[Beta]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"P\[Alpha]", " ", "Q2\[Beta]", " ", 
          RowBox[{"K", ".", "L"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
          RowBox[{"K", ".", "Q2"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"K\[Alpha]", " ", "Q2\[Beta]", " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"K\[Alpha]", " ", "P\[Beta]", " ", 
          RowBox[{"L", ".", "Q2"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"K\[Alpha]", " ", "L\[Beta]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "-", 
        FractionBox[
         RowBox[{"K\[Alpha]", " ", "L\[Beta]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "\[Alpha]\[Beta]\[Nu]\[Rho]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
          "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q1\[Nu]"}], 
          RowBox[{"2", " ", 
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", ".", "Q1"}], ")"}], "2"]}]]}], "-", 
        FractionBox[
         RowBox[{
         "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q2\[Nu]"}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q1\[Nu]"}], 
         RowBox[{
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "+", 
        FractionBox[
         RowBox[{"K\[Alpha]", " ", "L\[Beta]", " ", "P\[Mu]", " ", "P\[Nu]", " ", 
          SuperscriptBox["Q1", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "+", 
        FractionBox[
         RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", 
          SuperscriptBox["Q1", "2"], " ", "Q1\[Nu]"}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "-", 
        FractionBox[
         RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", 
          SuperscriptBox["Q1", "2"], " ", "Q1\[Nu]"}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "K\[Alpha]", " ", "L\[Beta]", " ", 
          "P\[Mu]", " ", "P\[Nu]"}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "L\[Alpha]", " ", "P\[Beta]", " ", 
          "P\[Mu]", " ", "Q1\[Nu]"}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Nu]", " ", "Q1\[Mu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
         "K\[Mu]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Mu]", " ", "Q1\[Nu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "L\[Alpha]", " ", "P\[Beta]", " ", 
          "P\[Mu]", " ", "Q1\[Nu]"}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Nu]", " ", "Q1\[Mu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
         "K\[Mu]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Mu]", " ", "Q1\[Nu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
         "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
         RowBox[{"2", " ", 
          RowBox[{"L", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", 
          SuperscriptBox["Q1", "2"], " ", "Q1\[Nu]"}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", ".", "Q1"}], ")"}], "3"], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "-", 
        FractionBox[
         RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", 
          SuperscriptBox["Q2", "2"], " ", "Q2\[Nu]"}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", ".", "Q2"}], ")"}], "3"], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "-", 
        FractionBox[
         RowBox[{
         "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q2\[Nu]"}], 
         RowBox[{"2", " ", 
          RowBox[{"L", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "-", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q2\[Nu]"}], 
         RowBox[{
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
        FractionBox[
         RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", 
          SuperscriptBox["Q2", "2"], " ", "Q2\[Nu]"}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
        FractionBox[
         RowBox[{"K\[Alpha]", " ", "L\[Beta]", " ", "P\[Mu]", " ", "P\[Nu]", " ", 
          SuperscriptBox["Q2", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "+", 
        FractionBox[
         RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", 
          SuperscriptBox["Q2", "2"], " ", "Q2\[Nu]"}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "L\[Alpha]", " ", "P\[Beta]", " ", 
          "P\[Mu]", " ", "Q2\[Nu]"}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Nu]", " ", "Q2\[Mu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
         "K\[Mu]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Mu]", " ", "Q2\[Nu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "K\[Alpha]", " ", "L\[Beta]", " ", 
          "P\[Mu]", " ", "P\[Nu]"}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "L\[Alpha]", " ", "P\[Beta]", " ", 
          "P\[Mu]", " ", "Q2\[Nu]"}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Nu]", " ", "Q2\[Mu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
         "K\[Mu]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
         "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Mu]", " ", "Q2\[Nu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", 
          SuperscriptBox["Q1", "2"], " ", "Q1\[Nu]"}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", ".", "Q1"}], ")"}], "3"], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "+", 
        FractionBox[
         RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", 
          SuperscriptBox["Q2", "2"], " ", "Q2\[Nu]"}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", ".", "Q2"}], ")"}], "3"], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "+", 
        FractionBox[
         RowBox[{
         "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q1\[Nu]", " ", 
          RowBox[{"P", ".", "Q1"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "+", 
        FractionBox[
         RowBox[{
         "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q2\[Nu]", " ", 
          RowBox[{"P", ".", "Q2"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
          RowBox[{"P", ".", "Q1"}]}]]}], ")"}]}]}], ")"}], " ", 
   "\[Gamma]\[Rho]\[Gamma]5", "  ", 
   RowBox[{"NF", "[", "L0", "]"}], " ", 
   RowBox[{"NF", "[", "P0", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.984280884912756*^9, 3.984280921263647*^9}, {
  3.984900889956936*^9, 3.9849009130876007`*^9}, {3.985001729689682*^9, 
  3.9850017363746624`*^9}, {3.985064481595352*^9, 3.9850644983428555`*^9}, {
  3.9850690672157497`*^9, 3.9850690906798153`*^9}, {3.995278447966425*^9, 
  3.9952784555154457`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"35cd3d95-e2d2-c440-957d-4afdc6803d37"]
}, Closed]],

Cell[CellGroupData[{

Cell["NBNF", "Subsubsection",
 CellChangeTimes->{{3.9897815180756435`*^9, 
  3.9897815185423794`*^9}},ExpressionUUID->"76ae5ed6-56de-7d45-88c4-\
b426d3006339"],

Cell[BoxData[
 RowBox[{"ANBNF\[Xi]", ":=", 
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], " ", "mathcalD", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Epsilon]", "\[Mu]\[Alpha]\[Beta]\[Nu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
             "K\[Rho]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
             RowBox[{"4", " ", 
              RowBox[{"K", ".", "L"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q1"}]}]]}], "+", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Rho]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Rho]", " ", "Q1\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Nu]", " ", "Q1\[Rho]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{
            "K\[Rho]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Rho]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Rho]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Nu]", " ", "Q2\[Rho]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Rho]", " ", "P\[Alpha]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Rho]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Rho]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]", " ", "Q2\[Rho]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Rho]", " ", "P\[Alpha]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Rho]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Rho]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]", " ", "Q2\[Rho]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "K\[Rho]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Rho]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Rho]", " ", "Q1\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Nu]", " ", "Q1\[Rho]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "K\[Rho]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Rho]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Rho]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Nu]", " ", "Q2\[Rho]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Rho]", " ", "P\[Alpha]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Rho]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Rho]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]", " ", "Q2\[Rho]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Rho]", " ", "P\[Alpha]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Rho]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Rho]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]", " ", "Q2\[Rho]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "\[Alpha]\[Beta]\[Nu]\[Sigma]"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
            "g\[Mu]\[Rho]", " ", "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Nu]", 
             " ", "Q1\[Sigma]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{
            "g\[Mu]\[Rho]", " ", "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Nu]", 
             " ", "Q2\[Sigma]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{
            "g\[Mu]\[Rho]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]",
              " ", "Q2\[Sigma]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
            "g\[Mu]\[Rho]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]",
              " ", "Q2\[Sigma]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
            "g\[Mu]\[Rho]", " ", "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Nu]", 
             " ", "Q1\[Sigma]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "g\[Mu]\[Rho]", " ", "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Nu]", 
             " ", "Q2\[Sigma]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "g\[Mu]\[Rho]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]",
              " ", "Q2\[Sigma]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "g\[Mu]\[Rho]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]",
              " ", "Q2\[Sigma]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "\[Alpha]\[Beta]\[Nu]\[Rho]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
             "K\[Alpha]", " ", "L\[Beta]", " ", "L\[Mu]", " ", "Q1\[Nu]"}], 
             RowBox[{
              RowBox[{"K", ".", "L"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L", ".", "Q1"}], ")"}], "3"]}]]}], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
            RowBox[{"2", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "P"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "L\[Mu]", " ", "Q2\[Nu]"}], 
            RowBox[{
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "3"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "P"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", 
             SuperscriptBox["Q1", "2"], " ", "Q1\[Nu]"}], 
            RowBox[{"2", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", 
             SuperscriptBox["Q1", "2"], " ", "Q1\[Nu]"}], 
            RowBox[{"2", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q10", " ", 
             "Q1\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q10", " ", 
             "Q1\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "L\[Mu]", " ", "P\[Nu]", " ", 
             SuperscriptBox["Q1", "2"]}], 
            RowBox[{"2", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "3"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", 
             SuperscriptBox["Q1", "2"], " ", "Q1\[Nu]"}], 
            RowBox[{"2", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "3"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["K", "2"], " ", "K\[Alpha]", " ", "L\[Beta]", " ",
              "L\[Mu]", " ", "P\[Nu]"}], 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["K", "2"], " ", "L\[Alpha]", " ", "L\[Mu]", " ", 
             "P\[Beta]", " ", "Q1\[Nu]"}], 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Nu]", " ", "Q1\[Mu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{
            "K\[Mu]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Mu]", " ", "Q1\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{
            "g0\[Beta]", " ", "L\[Alpha]", " ", "L\[Mu]", " ", "Q1\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["P0", "2"], " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", 
             SuperscriptBox["Q2", "2"], " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "3"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["K", "2"], " ", "L\[Alpha]", " ", "L\[Mu]", " ", 
             "P\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Nu]", " ", "Q2\[Mu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{
            "K\[Mu]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Mu]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q2\[Nu]", " ", 
             RowBox[{"K", ".", "P"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "P"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{
            "g0\[Beta]", " ", "L\[Alpha]", " ", "L\[Mu]", " ", "Q1\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["P0", "2"], " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", 
             SuperscriptBox["Q2", "2"], " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", 
             SuperscriptBox["Q2", "2"], " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
           FractionBox[
            RowBox[{
            "P\[Alpha]", " ", "P\[Mu]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", 
             SuperscriptBox["Q2", "2"], " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q1\[Nu]", " ", 
             SuperscriptBox["Q2", "2"]}], 
            RowBox[{"2", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q20", " ", 
             "Q2\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q20", " ", 
             "Q2\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "P\[Alpha]", " ", "P\[Mu]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", 
             SuperscriptBox["Q1", "2"], " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", 
             SuperscriptBox["Q2", "2"], " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", 
             SuperscriptBox["Q1", "2"], " ", "Q1\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q1\[Nu]", " ", 
             SuperscriptBox["Q2", "2"]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]", " ", "Q2\[Mu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Mu]", " ", "P\[Alpha]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Mu]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Mu]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q20", " ", 
             "Q2\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q1\[Nu]", " ", 
             "Q20"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]", " ", "Q2\[Mu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Mu]", " ", "P\[Alpha]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Mu]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Mu]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", 
             SuperscriptBox["Q1", "2"], " ", "Q1\[Nu]"}], 
            RowBox[{"2", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "3"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["K", "2"], " ", "L\[Alpha]", " ", "L\[Mu]", " ", 
             "P\[Beta]", " ", "Q1\[Nu]"}], 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Nu]", " ", "Q1\[Mu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "K\[Mu]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Mu]", " ", "Q1\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q1\[Nu]", " ", 
             RowBox[{"K", ".", "P"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "P"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "g0\[Beta]", " ", "L\[Alpha]", " ", "L\[Mu]", " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["P0", "2"], " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "L\[Mu]", " ", "P\[Nu]", " ", 
             SuperscriptBox["Q2", "2"]}], 
            RowBox[{"2", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "3"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", 
             SuperscriptBox["Q2", "2"], " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "3"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["K", "2"], " ", "K\[Alpha]", " ", "L\[Beta]", " ",
              "L\[Mu]", " ", "P\[Nu]"}], 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["K", "2"], " ", "L\[Alpha]", " ", "L\[Mu]", " ", 
             "P\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Nu]", " ", "Q2\[Mu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "K\[Mu]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "K\[Alpha]", " ", "L\[Beta]", " ", "P\[Mu]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "g0\[Beta]", " ", "L\[Alpha]", " ", "L\[Mu]", " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["P0", "2"], " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "P\[Alpha]", " ", "P\[Mu]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "3"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", 
             SuperscriptBox["Q1", "2"], " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "3"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", 
             SuperscriptBox["Q1", "2"], " ", "Q1\[Nu]"}], 
            RowBox[{"2", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "3"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]", " ", "Q2\[Mu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q10", " ", 
             "Q2\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Mu]", " ", "P\[Alpha]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Mu]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Mu]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q10", " ", 
             "Q1\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]", " ", "Q2\[Mu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Mu]", " ", "P\[Alpha]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Mu]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Mu]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", 
             SuperscriptBox["Q1", "2"], " ", "Q1\[Nu]"}], 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "3"], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "g0\[Mu]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "g0\[Beta]", " ", "L\[Alpha]", " ", "P\[Mu]", " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["P0", "2"], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", 
             SuperscriptBox["Q2", "2"], " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "3"], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "g0\[Mu]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "g0\[Beta]", " ", "L\[Alpha]", " ", "P\[Mu]", " ", "Q1\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q1\[Nu]"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["P0", "2"], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q1\[Nu]", " ", 
             RowBox[{"P", ".", "Q1"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "P"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q2\[Nu]", " ", 
             RowBox[{"P", ".", "Q2"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "P"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "\[Mu]\[Alpha]\[Beta]\[Rho]"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "Q1\[Beta]"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"L", ".", "Q1"}], ")"}], "3"]], "+", 
           FractionBox[
            RowBox[{"K\[Alpha]", " ", "L\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "Q2\[Beta]"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"L", ".", "Q2"}], ")"}], "3"]], "-", 
           FractionBox[
            RowBox[{"K\[Alpha]", " ", "L\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q1\[Beta]"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"P", ".", "Q1"}], ")"}], "3"]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             SuperscriptBox["Q1", "2"]}], 
            RowBox[{"2", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "Q10"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "Q1\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "Q1\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             SuperscriptBox["Q1", "2"]}], 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "3"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q1\[Beta]"}], 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["K", "2"], " ", "L\[Alpha]", " ", "P\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "Q1\[Beta]", " ", 
             RowBox[{"K", ".", "P"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             RowBox[{"K", ".", "Q1"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{"K\[Alpha]", " ", "Q1\[Beta]", " ", 
             RowBox[{"L", ".", "P"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{"g0\[Beta]", " ", "L\[Alpha]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["P0", "2"], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{"K\[Alpha]", " ", "P\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q2\[Beta]"}], 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "Q2\[Beta]", " ", 
             RowBox[{"K", ".", "P"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             RowBox[{"K", ".", "Q2"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{"K\[Alpha]", " ", "Q2\[Beta]", " ", 
             RowBox[{"L", ".", "P"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{"K\[Alpha]", " ", "P\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q2\[Beta]"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"P", ".", "Q2"}], ")"}], "3"]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             SuperscriptBox["Q2", "2"]}], 
            RowBox[{"2", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "Q2\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "Q20"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "Q2\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q1\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q2\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             SuperscriptBox["Q2", "2"]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"Q1\[Alpha]", " ", "Q2\[Beta]", " ", 
             RowBox[{"L", ".", "P"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             SuperscriptBox["Q1", "2"]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"Q1\[Alpha]", " ", "Q2\[Beta]", " ", 
             RowBox[{"L", ".", "P"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q2\[Beta]", " ", 
             RowBox[{"L", ".", "Q1"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q1\[Beta]", " ", 
             RowBox[{"L", ".", "Q2"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q1\[Beta]"}], 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "Q1\[Beta]", " ", 
             RowBox[{"K", ".", "P"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             RowBox[{"K", ".", "Q1"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"K\[Alpha]", " ", "Q1\[Beta]", " ", 
             RowBox[{"L", ".", "P"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"K\[Alpha]", " ", "P\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             SuperscriptBox["Q2", "2"]}], 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "3"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q2\[Beta]"}], 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["K", "2"], " ", "L\[Alpha]", " ", "P\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "Q2\[Beta]", " ", 
             RowBox[{"K", ".", "P"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             RowBox[{"K", ".", "Q2"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"K\[Alpha]", " ", "Q2\[Beta]", " ", 
             RowBox[{"L", ".", "P"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"g0\[Beta]", " ", "L\[Alpha]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["P0", "2"], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"K\[Alpha]", " ", "P\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q1\[Beta]"}], 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q2\[Beta]"}], 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             SuperscriptBox["Q2", "2"]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"Q1\[Alpha]", " ", "Q2\[Beta]", " ", 
             RowBox[{"L", ".", "P"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             SuperscriptBox["Q1", "2"]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"Q1\[Alpha]", " ", "Q2\[Beta]", " ", 
             RowBox[{"L", ".", "P"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q2\[Beta]", " ", 
             RowBox[{"L", ".", "Q1"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q1\[Beta]", " ", 
             RowBox[{"L", ".", "Q2"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "Q1\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "Q2\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "Q1\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "Q2\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"K\[Alpha]", " ", "L\[Beta]", " ", 
             RowBox[{"P", ".", "Q1"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"K\[Alpha]", " ", "L\[Beta]", " ", 
             RowBox[{"P", ".", "Q2"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             RowBox[{"Q1", ".", "Q2"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             RowBox[{"Q1", ".", "Q2"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             RowBox[{"Q1", ".", "Q2"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             RowBox[{"Q1", ".", "Q2"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"NB", "[", "P0", "]"}], " ", 
      RowBox[{"NF", "[", "L0", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Epsilon]", "\[Mu]\[Alpha]\[Beta]\[Rho]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"L\[Alpha]", " ", "P\[Beta]"}], 
             RowBox[{"2", " ", "P0", " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]]}], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "\[Alpha]\[Beta]\[Nu]\[Rho]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
             "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
             RowBox[{"2", " ", "P0", " ", 
              RowBox[{"K", ".", "L"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]]}], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"K", ".", "L"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q1\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"NF", "[", "L0", "]"}], " ", 
      RowBox[{
       SuperscriptBox["NB", "\[Prime]",
        MultilineFunction->None], "[", "P0", "]"}]}]}], ")"}], 
   "\[Gamma]\[Rho]\[Gamma]5"}]}]], "Input",
 CellChangeTimes->{{3.9842073650053577`*^9, 3.984207383502983*^9}, 
   3.9849010345387306`*^9, {3.9850005769684944`*^9, 3.985000585476389*^9}, 
   3.9850645383960648`*^9, 3.9850691023156395`*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"2b72d990-f8aa-bb43-9875-ed9f45e8c716"]
}, Closed]],

Cell[CellGroupData[{

Cell["NBNB", "Subsubsection",
 CellChangeTimes->{{3.9897815232573586`*^9, 
  3.9897815236097183`*^9}},ExpressionUUID->"7ee9635d-337f-1845-bf4b-\
8939e79a2223"],

Cell[BoxData[
 RowBox[{"ANBNB\[Xi]", ":=", 
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], " ", "mathcalD", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Epsilon]", "\[Mu]\[Alpha]\[Beta]\[Nu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
            "L\[Rho]", " ", "P\[Alpha]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Rho]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Rho]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]", " ", "Q2\[Rho]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Rho]", " ", "P\[Alpha]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Rho]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Rho]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]", " ", "Q2\[Rho]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Rho]", " ", "P\[Alpha]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Rho]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Rho]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]", " ", "Q2\[Rho]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Rho]", " ", "P\[Alpha]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Rho]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Rho]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]", " ", "Q2\[Rho]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "\[Alpha]\[Beta]\[Nu]\[Sigma]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
             "g\[Mu]\[Rho]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", 
              "Q1\[Nu]", " ", "Q2\[Sigma]"}], 
             RowBox[{"4", " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q1"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], "-", 
           FractionBox[
            RowBox[{
            "g\[Mu]\[Rho]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]",
              " ", "Q2\[Sigma]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "g\[Mu]\[Rho]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]",
              " ", "Q2\[Sigma]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "g\[Mu]\[Rho]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]",
              " ", "Q2\[Sigma]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "\[Rho]\[Alpha]\[Beta]\[Nu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", 
              SuperscriptBox["Q1", "2"], " ", "Q1\[Nu]"}], 
             RowBox[{"2", " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]]}], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q10", " ", 
             "Q1\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "g0\[Beta]", " ", "L\[Alpha]", " ", "L\[Mu]", " ", "Q1\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["P0", "2"], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", 
             SuperscriptBox["Q2", "2"], " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
           FractionBox[
            RowBox[{
            "P\[Alpha]", " ", "P\[Mu]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", 
             SuperscriptBox["Q2", "2"], " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q1\[Nu]", " ", 
             SuperscriptBox["Q2", "2"]}], 
            RowBox[{"2", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q20", " ", 
             "Q2\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "P\[Alpha]", " ", "P\[Mu]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", 
             SuperscriptBox["Q1", "2"], " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", 
             SuperscriptBox["Q2", "2"], " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", 
             SuperscriptBox["Q1", "2"], " ", "Q1\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q1\[Nu]", " ", 
             SuperscriptBox["Q2", "2"]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]", " ", "Q2\[Mu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Mu]", " ", "P\[Alpha]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Mu]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Mu]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q20", " ", 
             "Q2\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q1\[Nu]", " ", 
             "Q20"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]", " ", "Q2\[Mu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Mu]", " ", "P\[Alpha]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Mu]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Mu]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
            "g0\[Beta]", " ", "L\[Alpha]", " ", "L\[Mu]", " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["P0", "2"], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "P\[Alpha]", " ", "P\[Mu]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "3"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", 
             SuperscriptBox["Q1", "2"], " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "3"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", 
             SuperscriptBox["Q1", "2"], " ", "Q1\[Nu]"}], 
            RowBox[{"2", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "3"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]", " ", "Q2\[Mu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q10", " ", 
             "Q2\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Mu]", " ", "P\[Alpha]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Mu]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Mu]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q10", " ", 
             "Q1\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]", " ", "Q2\[Mu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Mu]", " ", "P\[Alpha]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Mu]", " ", "Q1\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Mu]", " ", "Q2\[Nu]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "g0\[Mu]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "g0\[Beta]", " ", "L\[Alpha]", " ", "P\[Mu]", " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["P0", "2"], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "g0\[Mu]", " ", "L\[Alpha]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "g0\[Beta]", " ", "L\[Alpha]", " ", "P\[Mu]", " ", "Q1\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q1\[Nu]"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["P0", "2"], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "\[Mu]\[Rho]\[Alpha]\[Beta]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"P\[Alpha]", " ", "Q1\[Beta]"}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "3"]]}], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             SuperscriptBox["Q1", "2"]}], 
            RowBox[{"2", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "Q10"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "Q1\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "Q1\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"g0\[Beta]", " ", "L\[Alpha]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["P0", "2"], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q2\[Beta]"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"P", ".", "Q2"}], ")"}], "3"]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             SuperscriptBox["Q2", "2"]}], 
            RowBox[{"2", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "Q2\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", "Q20"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "Q2\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q1\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q2\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             SuperscriptBox["Q2", "2"]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"Q1\[Alpha]", " ", "Q2\[Beta]", " ", 
             RowBox[{"L", ".", "P"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             SuperscriptBox["Q1", "2"]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"Q1\[Alpha]", " ", "Q2\[Beta]", " ", 
             RowBox[{"L", ".", "P"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q2\[Beta]", " ", 
             RowBox[{"L", ".", "Q1"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q1\[Beta]", " ", 
             RowBox[{"L", ".", "Q2"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"g0\[Beta]", " ", "L\[Alpha]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["P0", "2"], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q1\[Beta]"}], 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q2\[Beta]"}], 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             SuperscriptBox["Q2", "2"]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"Q1\[Alpha]", " ", "Q2\[Beta]", " ", 
             RowBox[{"L", ".", "P"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             SuperscriptBox["Q1", "2"]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"Q1\[Alpha]", " ", "Q2\[Beta]", " ", 
             RowBox[{"L", ".", "P"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q2\[Beta]", " ", 
             RowBox[{"L", ".", "Q1"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"P\[Alpha]", " ", "Q1\[Beta]", " ", 
             RowBox[{"L", ".", "Q2"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "Q1\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "Q2\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "Q1\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "Q2\[Beta]"}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             RowBox[{"Q1", ".", "Q2"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             RowBox[{"Q1", ".", "Q2"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             RowBox[{"Q1", ".", "Q2"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]", " ", 
             RowBox[{"Q1", ".", "Q2"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"NB", "[", "L0", "]"}], " ", 
      RowBox[{"NB", "[", "P0", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Epsilon]", "\[Mu]\[Rho]\[Alpha]\[Beta]"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox[
            RowBox[{"L\[Alpha]", " ", "P\[Beta]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "\[Rho]\[Alpha]\[Beta]\[Nu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
             "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q1\[Nu]"}], 
             RowBox[{"2", " ", "P0", " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]]}], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "L\[Mu]", " ", "P\[Beta]", " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q2\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{
            "L\[Alpha]", " ", "P\[Beta]", " ", "P\[Mu]", " ", "Q1\[Nu]"}], 
            RowBox[{"2", " ", "P0", " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"NB", "[", "L0", "]"}], " ", 
      RowBox[{
       SuperscriptBox["NB", "\[Prime]",
        MultilineFunction->None], "[", "P0", "]"}]}]}], ")"}], 
   "\[Gamma]\[Rho]\[Gamma]5"}]}]], "Input",
 CellChangeTimes->{{3.9809973340571117`*^9, 3.9809973385111713`*^9}, {
   3.981521114488819*^9, 3.9815211261576786`*^9}, {3.9849050927403736`*^9, 
   3.984905098306875*^9}, {3.984994509807173*^9, 3.9849945257859917`*^9}, 
   3.985064571547249*^9, 3.9850691122362385`*^9, 3.98506994251972*^9, {
   3.9850700434773445`*^9, 3.985070090293976*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"b76b3ba1-8049-6249-b3c7-4bf038ff205a"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Vector-Vertex", "Section",
 CellChangeTimes->{{3.989781633663887*^9, 
  3.9897816425221615`*^9}},ExpressionUUID->"dea6615a-4c69-1045-8549-\
67234d18e025"],

Cell[CellGroupData[{

Cell["metric sector", "Subsection",
 CellChangeTimes->{{3.9897814927097416`*^9, 
  3.989781495695238*^9}},ExpressionUUID->"15006040-2726-704c-9231-\
a71308218119"],

Cell[CellGroupData[{

Cell["NFNF sector", "Subsubsection",
 CellChangeTimes->{{3.9897813693277016`*^9, 
  3.989781373196684*^9}},ExpressionUUID->"8c0ad01f-199e-3a48-a758-\
72a950eefa23"],

Cell[BoxData[
 RowBox[{"VNFNFm", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"NF", "[", "L0", "]"}], 
    RowBox[{"NF", "[", "P0", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "\[Gamma]\[Mu]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"]]}], "+", 
      RowBox[{"mathcalD", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[Gamma]\[Mu]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]], "+", 
         RowBox[{"slashedQ2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"2", " ", "P\[Mu]"}], 
              RowBox[{
               RowBox[{"K", ".", "P"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]]}], "-", 
            FractionBox[
             RowBox[{"2", " ", "P\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
         RowBox[{"slashedQ1", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", "P\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", "P\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
         RowBox[{"slashedP", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"4", " ", "P\[Mu]", " ", 
               SuperscriptBox["Q1", "2"]}], 
              RowBox[{
               RowBox[{"K", ".", "P"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]]}], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", "Q1\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
            FractionBox[
             RowBox[{"2", " ", "Q2\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q1", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q2", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox[
             RowBox[{"2", " ", "P\[Mu]"}], 
             RowBox[{
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "+", 
            FractionBox[
             RowBox[{"4", " ", "P\[Mu]", " ", 
              SuperscriptBox["Q2", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", "Q1\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
            FractionBox[
             RowBox[{"2", " ", "Q2\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q1", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q2", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
         RowBox[{"slashedL", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"P\[Mu]", " ", 
               SuperscriptBox["Q1", "2"]}], 
              RowBox[{
               RowBox[{"K", ".", "P"}], " ", 
               RowBox[{"L", ".", "Q1"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]]}], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q1", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", "P\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "+", 
            FractionBox["Q1\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox["Q2\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "+", 
            FractionBox["L\[Mu]", 
             RowBox[{
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "+", 
            FractionBox["Q1\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox["Q2\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox["L\[Mu]", 
             RowBox[{
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              RowBox[{"L", ".", "Q1"}]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              RowBox[{"L", ".", "Q2"}]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q2", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q2", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
            FractionBox[
             RowBox[{"2", " ", "P\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox["Q1\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "-", 
            FractionBox["Q2\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox["L\[Mu]", 
             RowBox[{
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox["Q1\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "-", 
            FractionBox["Q2\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox["L\[Mu]", 
             RowBox[{
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              RowBox[{"L", ".", "Q1"}]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              RowBox[{"L", ".", "Q2"}]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"2", " ", "\[Gamma]\[Mu]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]]}], ")"}]}], "+", 
      RowBox[{"slashedQ1", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]"}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]"}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
      RowBox[{"slashedQ2", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]"}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]"}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
      RowBox[{"slashedP", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", "L\[Mu]"}], 
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]", " ", 
           RowBox[{"L", ".", "Q1"}]}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]", " ", 
           RowBox[{"L", ".", "Q2"}]}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", "L\[Mu]"}], 
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]", " ", 
           RowBox[{"L", ".", "Q1"}]}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]", " ", 
           RowBox[{"L", ".", "Q2"}]}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["mathcalD", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["\[Gamma]\[Mu]", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]]}], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "\[Gamma]0"}], 
          RowBox[{"P0", " ", 
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "+", 
         RowBox[{"slashedQ1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["P\[Mu]", 
              RowBox[{"2", " ", 
               RowBox[{"K", ".", "P"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]]}], "-", 
            FractionBox["P\[Mu]", 
             RowBox[{"2", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
         RowBox[{"slashedQ2", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["P\[Mu]", 
             RowBox[{"2", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
            FractionBox["P\[Mu]", 
             RowBox[{"2", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
         RowBox[{"slashedP", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q1", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", "Q10"}], 
             RowBox[{"P0", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
            FractionBox["Q1\[Mu]", 
             RowBox[{"2", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
            FractionBox["Q2\[Mu]", 
             RowBox[{"2", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", "Q10"}], 
             RowBox[{"P0", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", "Q20"}], 
             RowBox[{"P0", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "+", 
            FractionBox["g0\[Mu]", 
             RowBox[{"P0", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox["P\[Mu]", 
             RowBox[{
              SuperscriptBox["P0", "2"], " ", 
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q2", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
            FractionBox["Q1\[Mu]", 
             RowBox[{"2", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", "Q20"}], 
             RowBox[{"P0", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
            FractionBox["Q2\[Mu]", 
             RowBox[{"2", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", "Q10"}], 
             RowBox[{"P0", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", "Q20"}], 
             RowBox[{"P0", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "-", 
            FractionBox["g0\[Mu]", 
             RowBox[{"P0", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox["P\[Mu]", 
             RowBox[{
              SuperscriptBox["P0", "2"], " ", 
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
         RowBox[{"slashedL", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["P\[Mu]", 
              RowBox[{
               RowBox[{"K", ".", "P"}], " ", 
               RowBox[{"L", ".", "P"}], " ", 
               RowBox[{"P", ".", "Q1"}]}]]}], "+", 
            FractionBox["P\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "-", 
         FractionBox["\[Gamma]\[Mu]", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "\[Gamma]0"}], 
          RowBox[{"P0", " ", 
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
      RowBox[{"slashedL", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"8", " ", "P\[Mu]"}], 
           RowBox[{
            RowBox[{"K", ".", "P"}], " ", 
            RowBox[{"L", ".", "P"}], " ", 
            RowBox[{"P", ".", "Q1"}]}]]}], "+", 
         FractionBox[
          RowBox[{"8", " ", "P\[Mu]"}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"4", " ", "\[Gamma]\[Mu]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"P", ".", "Q2"}], ")"}], "2"]]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["mathcalD", "2"], " ", 
    FractionBox[
     RowBox[{"P\[Mu]", " ", "slashedP"}], 
     RowBox[{"P0", " ", 
      RowBox[{"P", ".", "Q1"}], " ", 
      RowBox[{"P", ".", "Q2"}]}]], 
    RowBox[{"NF", "[", "L0", "]"}], 
    RowBox[{
     SuperscriptBox["NF", "\[Prime]"], "[", "P0", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.980337258402214*^9, 3.9803372781322136`*^9}, {
   3.980337854387268*^9, 3.980337890852909*^9}, {3.9803384904885883`*^9, 
   3.980338502713255*^9}, 3.980338535801893*^9, 3.980345559621496*^9, 
   3.9804086960465164`*^9, {3.980408727713997*^9, 3.980408734267544*^9}, {
   3.98059774518388*^9, 3.980597779946354*^9}, 3.980637250474577*^9, 
   3.989734773378916*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"27248632-dc1c-4c49-8a73-6e2c7e79c819"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NF", "[", "L0", "]"}], 
    RowBox[{"NF", "[", "P0", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "\[Gamma]\[Mu]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"]]}], "+", 
      RowBox[{"mathcalD", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[Gamma]\[Mu]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]], "+", 
         RowBox[{"slashedQ2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"2", " ", "P\[Mu]"}], 
              RowBox[{
               RowBox[{"K", ".", "P"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]]}], "-", 
            FractionBox[
             RowBox[{"2", " ", "P\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
         RowBox[{"slashedQ1", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", "P\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", "P\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
         RowBox[{"slashedP", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"4", " ", "P\[Mu]", " ", 
               SuperscriptBox["Q1", "2"]}], 
              RowBox[{
               RowBox[{"K", ".", "P"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]]}], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", "Q1\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
            FractionBox[
             RowBox[{"2", " ", "Q2\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q1", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q2", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox[
             RowBox[{"2", " ", "P\[Mu]"}], 
             RowBox[{
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "+", 
            FractionBox[
             RowBox[{"4", " ", "P\[Mu]", " ", 
              SuperscriptBox["Q2", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", "Q1\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
            FractionBox[
             RowBox[{"2", " ", "Q2\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q1", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q2", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
         RowBox[{"slashedL", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"P\[Mu]", " ", 
               SuperscriptBox["Q1", "2"]}], 
              RowBox[{
               RowBox[{"K", ".", "P"}], " ", 
               RowBox[{"L", ".", "Q1"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]]}], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q1", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", "P\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "+", 
            FractionBox["Q1\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox["Q2\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "+", 
            FractionBox["L\[Mu]", 
             RowBox[{
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "+", 
            FractionBox["Q1\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox["Q2\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox["L\[Mu]", 
             RowBox[{
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              RowBox[{"L", ".", "Q1"}]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              RowBox[{"L", ".", "Q2"}]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q2", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q2", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
            FractionBox[
             RowBox[{"2", " ", "P\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox["Q1\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "-", 
            FractionBox["Q2\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox["L\[Mu]", 
             RowBox[{
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox["Q1\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "-", 
            FractionBox["Q2\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox["L\[Mu]", 
             RowBox[{
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              RowBox[{"L", ".", "Q1"}]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              RowBox[{"L", ".", "Q2"}]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"2", " ", "\[Gamma]\[Mu]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]]}], ")"}]}], "+", 
      RowBox[{"slashedQ1", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]"}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]"}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
      RowBox[{"slashedQ2", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]"}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]"}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
      RowBox[{"slashedP", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", "L\[Mu]"}], 
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]", " ", 
           RowBox[{"L", ".", "Q1"}]}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]", " ", 
           RowBox[{"L", ".", "Q2"}]}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", "L\[Mu]"}], 
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]", " ", 
           RowBox[{"L", ".", "Q1"}]}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]", " ", 
           RowBox[{"L", ".", "Q2"}]}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["mathcalD", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["\[Gamma]\[Mu]", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]]}], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "\[Gamma]0"}], 
          RowBox[{"P0", " ", 
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "+", 
         RowBox[{"slashedQ1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["P\[Mu]", 
              RowBox[{"2", " ", 
               RowBox[{"K", ".", "P"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]]}], "-", 
            FractionBox["P\[Mu]", 
             RowBox[{"2", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
         RowBox[{"slashedQ2", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["P\[Mu]", 
             RowBox[{"2", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
            FractionBox["P\[Mu]", 
             RowBox[{"2", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
         RowBox[{"slashedP", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q1", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", "Q10"}], 
             RowBox[{"P0", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
            FractionBox["Q1\[Mu]", 
             RowBox[{"2", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
            FractionBox["Q2\[Mu]", 
             RowBox[{"2", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", "Q10"}], 
             RowBox[{"P0", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", "Q20"}], 
             RowBox[{"P0", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "+", 
            FractionBox["g0\[Mu]", 
             RowBox[{"P0", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox["P\[Mu]", 
             RowBox[{
              SuperscriptBox["P0", "2"], " ", 
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q2", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
            FractionBox["Q1\[Mu]", 
             RowBox[{"2", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", "Q20"}], 
             RowBox[{"P0", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
            FractionBox["Q2\[Mu]", 
             RowBox[{"2", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", "Q10"}], 
             RowBox[{"P0", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", "Q20"}], 
             RowBox[{"P0", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "-", 
            FractionBox["g0\[Mu]", 
             RowBox[{"P0", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox["P\[Mu]", 
             RowBox[{
              SuperscriptBox["P0", "2"], " ", 
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
         RowBox[{"slashedL", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["P\[Mu]", 
              RowBox[{
               RowBox[{"K", ".", "P"}], " ", 
               RowBox[{"L", ".", "P"}], " ", 
               RowBox[{"P", ".", "Q1"}]}]]}], "+", 
            FractionBox["P\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "-", 
         FractionBox["\[Gamma]\[Mu]", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "\[Gamma]0"}], 
          RowBox[{"P0", " ", 
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
      RowBox[{"slashedL", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"8", " ", "P\[Mu]"}], 
           RowBox[{
            RowBox[{"K", ".", "P"}], " ", 
            RowBox[{"L", ".", "P"}], " ", 
            RowBox[{"P", ".", "Q1"}]}]]}], "+", 
         FractionBox[
          RowBox[{"8", " ", "P\[Mu]"}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"4", " ", "\[Gamma]\[Mu]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"P", ".", "Q2"}], ")"}], "2"]]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["mathcalD", "2"], " ", 
    FractionBox[
     RowBox[{"P\[Mu]", " ", "slashedP"}], 
     RowBox[{"P0", " ", 
      RowBox[{"P", ".", "Q1"}], " ", 
      RowBox[{"P", ".", "Q2"}]}]], 
    RowBox[{"NF", "[", "L0", "]"}], 
    RowBox[{
     SuperscriptBox["NF", "\[Prime]"], "[", "P0", "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "\[Gamma]\[Mu]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"]]}], "+", 
      RowBox[{"mathcalD", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[Gamma]\[Mu]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]], "+", 
         RowBox[{"slashedQ2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"2", " ", "P\[Mu]"}], 
              RowBox[{
               RowBox[{"K", ".", "P"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]]}], "-", 
            FractionBox[
             RowBox[{"2", " ", "P\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
         RowBox[{"slashedQ1", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", "P\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", "P\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
         RowBox[{"slashedP", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"4", " ", "P\[Mu]", " ", 
               SuperscriptBox["Q1", "2"]}], 
              RowBox[{
               RowBox[{"K", ".", "P"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]]}], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", "Q1\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
            FractionBox[
             RowBox[{"2", " ", "Q2\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q1", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q2", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox[
             RowBox[{"2", " ", "P\[Mu]"}], 
             RowBox[{
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "+", 
            FractionBox[
             RowBox[{"4", " ", "P\[Mu]", " ", 
              SuperscriptBox["Q2", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", "Q1\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
            FractionBox[
             RowBox[{"2", " ", "Q2\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q1", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q2", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
         RowBox[{"slashedL", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"P\[Mu]", " ", 
               SuperscriptBox["Q1", "2"]}], 
              RowBox[{
               RowBox[{"K", ".", "P"}], " ", 
               RowBox[{"L", ".", "Q1"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]]}], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q1", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", "P\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "+", 
            FractionBox["Q1\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox["Q2\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "+", 
            FractionBox["L\[Mu]", 
             RowBox[{
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              RowBox[{"K", ".", "L"}]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "+", 
            FractionBox["Q1\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox["Q2\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox["L\[Mu]", 
             RowBox[{
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              RowBox[{"K", ".", "L"}]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox[
             RowBox[{"2", " ", "P\[Mu]", " ", 
              RowBox[{"L", ".", "Q1"}]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q2", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q2", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
            FractionBox[
             RowBox[{"2", " ", "P\[Mu]"}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox["Q1\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "-", 
            FractionBox["Q2\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox["L\[Mu]", 
             RowBox[{
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              RowBox[{"K", ".", "L"}]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox["Q1\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "-", 
            FractionBox["Q2\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox["L\[Mu]", 
             RowBox[{
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              RowBox[{"K", ".", "L"}]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", "P\[Mu]", " ", 
              RowBox[{"L", ".", "Q2"}]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q1"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"2", " ", "\[Gamma]\[Mu]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]]}], ")"}]}], "+", 
      RowBox[{"slashedQ1", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]"}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]"}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
      RowBox[{"slashedQ2", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]"}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]"}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
      RowBox[{"slashedP", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", "L\[Mu]"}], 
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]", " ", 
           RowBox[{"K", ".", "L"}]}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"8", " ", "P\[Mu]", " ", 
           RowBox[{"L", ".", "Q1"}]}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", "L\[Mu]"}], 
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]", " ", 
           RowBox[{"K", ".", "L"}]}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"8", " ", "P\[Mu]", " ", 
           RowBox[{"L", ".", "Q2"}]}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["mathcalD", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["\[Gamma]\[Mu]", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]]}], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "\[Gamma]0"}], 
          RowBox[{"P0", " ", 
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "+", 
         RowBox[{"slashedQ1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["P\[Mu]", 
              RowBox[{"2", " ", 
               RowBox[{"K", ".", "P"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]]}], "-", 
            FractionBox["P\[Mu]", 
             RowBox[{"2", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
         RowBox[{"slashedQ2", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["P\[Mu]", 
             RowBox[{"2", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
            FractionBox["P\[Mu]", 
             RowBox[{"2", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
         RowBox[{"slashedP", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q1", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", "Q10"}], 
             RowBox[{"P0", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
            FractionBox["Q1\[Mu]", 
             RowBox[{"2", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
            FractionBox["Q2\[Mu]", 
             RowBox[{"2", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", "Q10"}], 
             RowBox[{"P0", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", "Q20"}], 
             RowBox[{"P0", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "+", 
            FractionBox["g0\[Mu]", 
             RowBox[{"P0", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox["P\[Mu]", 
             RowBox[{
              SuperscriptBox["P0", "2"], " ", 
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q2", "2"]}], 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
            FractionBox["Q1\[Mu]", 
             RowBox[{"2", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", "Q20"}], 
             RowBox[{"P0", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
            FractionBox["Q2\[Mu]", 
             RowBox[{"2", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", "Q10"}], 
             RowBox[{"P0", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", "Q20"}], 
             RowBox[{"P0", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "-", 
            FractionBox["g0\[Mu]", 
             RowBox[{"P0", " ", 
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]], "+", 
            FractionBox["P\[Mu]", 
             RowBox[{
              SuperscriptBox["P0", "2"], " ", 
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
         RowBox[{"slashedL", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["P\[Mu]", 
              RowBox[{
               RowBox[{"K", ".", "P"}], " ", 
               RowBox[{"L", ".", "P"}], " ", 
               RowBox[{"P", ".", "Q1"}]}]]}], "+", 
            FractionBox["P\[Mu]", 
             RowBox[{
              RowBox[{"K", ".", "P"}], " ", 
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "-", 
         FractionBox["\[Gamma]\[Mu]", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "\[Gamma]0"}], 
          RowBox[{"P0", " ", 
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
      RowBox[{"slashedL", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"8", " ", "P\[Mu]"}], 
           RowBox[{
            RowBox[{"K", ".", "P"}], " ", 
            RowBox[{"L", ".", "P"}], " ", 
            RowBox[{"P", ".", "Q1"}]}]]}], "+", 
         FractionBox[
          RowBox[{"8", " ", "P\[Mu]"}], 
          RowBox[{
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"4", " ", "\[Gamma]\[Mu]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"P", ".", "Q2"}], ")"}], "2"]]}], ")"}], 
    RowBox[{"NF", "[", "L0", "]"}], 
    RowBox[{"NF", "[", "P0", "]"}]}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.9938057459530373`*^9, 3.99380576404311*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"2a94ecee-abac-4546-bb94-2a41d04bfcca"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4", " ", "P\[Mu]", " ", "slashedP", " ", 
    RowBox[{"K", ".", "L"}], " ", 
    RowBox[{"NF", "[", "L0", "]"}], " ", 
    RowBox[{"NF", "[", "P0", "]"}]}], 
   RowBox[{
    RowBox[{"K", ".", "P"}], " ", 
    RowBox[{"L", ".", "P"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", "P\[Mu]", " ", "slashedP", " ", 
    RowBox[{"L", ".", "Q1"}], " ", 
    RowBox[{"NF", "[", "L0", "]"}], " ", 
    RowBox[{"NF", "[", "P0", "]"}]}], 
   RowBox[{
    RowBox[{"K", ".", "P"}], " ", 
    RowBox[{"L", ".", "P"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", "P\[Mu]", " ", "slashedP", " ", 
    RowBox[{"L", ".", "Q2"}], " ", 
    RowBox[{"NF", "[", "L0", "]"}], " ", 
    RowBox[{"NF", "[", "P0", "]"}]}], 
   RowBox[{
    RowBox[{"K", ".", "P"}], " ", 
    RowBox[{"L", ".", "P"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"mathcalD", " ", "P\[Mu]", " ", "slashedL", " ", 
    RowBox[{"K", ".", "L"}], " ", 
    RowBox[{"NF", "[", "L0", "]"}], " ", 
    RowBox[{"NF", "[", "P0", "]"}]}], 
   RowBox[{
    RowBox[{"K", ".", "P"}], " ", 
    RowBox[{"L", ".", "P"}], " ", 
    RowBox[{"L", ".", "Q1"}], " ", 
    RowBox[{"P", ".", "Q1"}]}]], "+", 
  FractionBox[
   RowBox[{"mathcalD", " ", "P\[Mu]", " ", "slashedL", " ", 
    RowBox[{"K", ".", "L"}], " ", 
    RowBox[{"NF", "[", "L0", "]"}], " ", 
    RowBox[{"NF", "[", "P0", "]"}]}], 
   RowBox[{
    RowBox[{"K", ".", "P"}], " ", 
    RowBox[{"L", ".", "P"}], " ", 
    RowBox[{"L", ".", "Q2"}], " ", 
    RowBox[{"P", ".", "Q1"}]}]], "+", 
  FractionBox[
   RowBox[{"mathcalD", " ", "P\[Mu]", " ", "slashedL", " ", 
    RowBox[{"L", ".", "Q1"}], " ", 
    RowBox[{"NF", "[", "L0", "]"}], " ", 
    RowBox[{"NF", "[", "P0", "]"}]}], 
   RowBox[{
    RowBox[{"K", ".", "P"}], " ", 
    RowBox[{"L", ".", "P"}], " ", 
    RowBox[{"L", ".", "Q2"}], " ", 
    RowBox[{"P", ".", "Q1"}]}]], "-", 
  FractionBox[
   RowBox[{"mathcalD", " ", "P\[Mu]", " ", "slashedL", " ", 
    RowBox[{"L", ".", "Q2"}], " ", 
    RowBox[{"NF", "[", "L0", "]"}], " ", 
    RowBox[{"NF", "[", "P0", "]"}]}], 
   RowBox[{
    RowBox[{"K", ".", "P"}], " ", 
    RowBox[{"L", ".", "P"}], " ", 
    RowBox[{"L", ".", "Q1"}], " ", 
    RowBox[{"P", ".", "Q1"}]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", "P\[Mu]", " ", "slashedP", " ", 
    RowBox[{"K", ".", "L"}], " ", 
    RowBox[{"NF", "[", "L0", "]"}], " ", 
    RowBox[{"NF", "[", "P0", "]"}]}], 
   RowBox[{
    RowBox[{"K", ".", "P"}], " ", 
    RowBox[{"L", ".", "P"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", "P\[Mu]", " ", "slashedP", " ", 
    RowBox[{"L", ".", "Q1"}], " ", 
    RowBox[{"NF", "[", "L0", "]"}], " ", 
    RowBox[{"NF", "[", "P0", "]"}]}], 
   RowBox[{
    RowBox[{"K", ".", "P"}], " ", 
    RowBox[{"L", ".", "P"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", "P\[Mu]", " ", "slashedP", " ", 
    RowBox[{"L", ".", "Q2"}], " ", 
    RowBox[{"NF", "[", "L0", "]"}], " ", 
    RowBox[{"NF", "[", "P0", "]"}]}], 
   RowBox[{
    RowBox[{"K", ".", "P"}], " ", 
    RowBox[{"L", ".", "P"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"mathcalD", " ", "P\[Mu]", " ", "slashedL", " ", 
    RowBox[{"K", ".", "L"}], " ", 
    RowBox[{"NF", "[", "L0", "]"}], " ", 
    RowBox[{"NF", "[", "P0", "]"}]}], 
   RowBox[{
    RowBox[{"K", ".", "P"}], " ", 
    RowBox[{"L", ".", "P"}], " ", 
    RowBox[{"L", ".", "Q1"}], " ", 
    RowBox[{"P", ".", "Q2"}]}]], "+", 
  FractionBox[
   RowBox[{"mathcalD", " ", "P\[Mu]", " ", "slashedL", " ", 
    RowBox[{"K", ".", "L"}], " ", 
    RowBox[{"NF", "[", "L0", "]"}], " ", 
    RowBox[{"NF", "[", "P0", "]"}]}], 
   RowBox[{
    RowBox[{"K", ".", "P"}], " ", 
    RowBox[{"L", ".", "P"}], " ", 
    RowBox[{"L", ".", "Q2"}], " ", 
    RowBox[{"P", ".", "Q2"}]}]], "+", 
  FractionBox[
   RowBox[{"mathcalD", " ", "P\[Mu]", " ", "slashedL", " ", 
    RowBox[{"L", ".", "Q1"}], " ", 
    RowBox[{"NF", "[", "L0", "]"}], " ", 
    RowBox[{"NF", "[", "P0", "]"}]}], 
   RowBox[{
    RowBox[{"K", ".", "P"}], " ", 
    RowBox[{"L", ".", "P"}], " ", 
    RowBox[{"L", ".", "Q2"}], " ", 
    RowBox[{"P", ".", "Q2"}]}]], "-", 
  FractionBox[
   RowBox[{"mathcalD", " ", "P\[Mu]", " ", "slashedL", " ", 
    RowBox[{"L", ".", "Q2"}], " ", 
    RowBox[{"NF", "[", "L0", "]"}], " ", 
    RowBox[{"NF", "[", "P0", "]"}]}], 
   RowBox[{
    RowBox[{"K", ".", "P"}], " ", 
    RowBox[{"L", ".", "P"}], " ", 
    RowBox[{"L", ".", "Q1"}], " ", 
    RowBox[{"P", ".", "Q2"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["mathcalD", "2"], " ", "P\[Mu]", " ", "slashedP", " ", 
    RowBox[{"NF", "[", "L0", "]"}], " ", 
    RowBox[{
     SuperscriptBox["NF", "\[Prime]",
      MultilineFunction->None], "[", "P0", "]"}]}], 
   RowBox[{"P0", " ", 
    RowBox[{"P", ".", "Q1"}], " ", 
    RowBox[{"P", ".", "Q2"}]}]]}]], "Output",
 CellChangeTimes->{3.99380576432181*^9, 3.9938088312034245`*^9, 
  3.9939214059120274`*^9, 3.9960002315948296`*^9, 3.9960002712180195`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"38e843dc-c394-694b-9889-09b99dfee80c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["NBNF sector", "Subsubsection",
 CellChangeTimes->{{3.989781380046816*^9, 
  3.9897813841241417`*^9}},ExpressionUUID->"f369fbd3-6281-3049-a9ed-\
b96b0ae88db2"],

Cell[BoxData[
 RowBox[{"VNBNFm", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"NB", "[", "P0", "]"}], 
    RowBox[{"NF", "[", "L0", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["mathcalD", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"L\[Mu]", " ", 
            SuperscriptBox["Q1", "2"], " ", "slashedL"}], 
           RowBox[{
            RowBox[{"K", ".", "L"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"L", ".", "Q1"}], ")"}], "3"]}]]}], "+", 
         FractionBox["\[Gamma]\[Mu]", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", ".", "Q1"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["K", "2"], " ", "L\[Mu]", " ", "slashedL"}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", ".", "Q1"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"K\[Mu]", " ", "slashedL"}], 
          RowBox[{"2", " ", 
           RowBox[{"K", ".", "L"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", ".", "Q1"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "Q10", " ", "slashedL"}], 
          RowBox[{"L0", " ", 
           RowBox[{"K", ".", "L"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", ".", "Q1"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "slashedQ1"}], 
          RowBox[{"2", " ", 
           RowBox[{"K", ".", "L"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", ".", "Q1"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "slashedQ2"}], 
          RowBox[{"2", " ", 
           RowBox[{"K", ".", "L"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", ".", "Q1"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"K0", " ", "L\[Mu]", " ", "slashedL"}], 
          RowBox[{"L0", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
           RowBox[{"L", ".", "Q1"}]}]], "-", 
         FractionBox[
          RowBox[{"g0\[Mu]", " ", "slashedL"}], 
          RowBox[{"L0", " ", 
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "Q1"}]}]], "+", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "slashedL"}], 
          RowBox[{
           SuperscriptBox["L0", "2"], " ", 
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "Q1"}]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "\[Gamma]0"}], 
          RowBox[{"L0", " ", 
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "Q1"}]}]], "+", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "slashedP"}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"L", ".", "Q1"}]}]], "+", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           SuperscriptBox["Q2", "2"], " ", "slashedL"}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", ".", "Q2"}], ")"}], "3"]}]], "+", 
         FractionBox["\[Gamma]\[Mu]", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["K", "2"], " ", "L\[Mu]", " ", "slashedL"}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"K\[Mu]", " ", "slashedL"}], 
          RowBox[{"2", " ", 
           RowBox[{"K", ".", "L"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "Q20", " ", "slashedL"}], 
          RowBox[{"L0", " ", 
           RowBox[{"K", ".", "L"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "slashedQ1"}], 
          RowBox[{"2", " ", 
           RowBox[{"K", ".", "L"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "slashedQ2"}], 
          RowBox[{"2", " ", 
           RowBox[{"K", ".", "L"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"K0", " ", "L\[Mu]", " ", "slashedL"}], 
          RowBox[{"L0", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
           RowBox[{"L", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"g0\[Mu]", " ", "slashedL"}], 
          RowBox[{"L0", " ", 
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "slashedL"}], 
          RowBox[{
           SuperscriptBox["L0", "2"], " ", 
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "\[Gamma]0"}], 
          RowBox[{"L0", " ", 
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "slashedP"}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"L", ".", "Q2"}]}]], "+", 
         FractionBox["\[Gamma]\[Mu]", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q2", "2"], " ", "slashedP"}], 
          RowBox[{
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "+", 
         FractionBox["\[Gamma]\[Mu]", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", "slashedP"}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q2", "2"], " ", "slashedP"}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"Q1\[Mu]", " ", "slashedP"}], 
          RowBox[{"2", " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"Q2\[Mu]", " ", "slashedP"}], 
          RowBox[{"2", " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "slashedQ1"}], 
          RowBox[{"2", " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "slashedQ2"}], 
          RowBox[{"2", " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", "slashedP"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "3"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"Q1\[Mu]", " ", "slashedP"}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"Q2\[Mu]", " ", "slashedP"}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "slashedQ1"}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "slashedQ2"}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "slashedL"}], 
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "slashedP"}], 
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "slashedP", " ", 
           RowBox[{"L", ".", "Q1"}]}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "slashedP", " ", 
           RowBox[{"L", ".", "Q2"}]}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
      RowBox[{"mathcalD", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[Gamma]\[Mu]"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]]}], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", "slashedL"}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", "slashedL"}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", "L\[Mu]", " ", "slashedL"}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "+", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", "slashedP"}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["K", "2"], " ", "L\[Mu]", " ", "slashedP"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "+", 
         FractionBox[
          RowBox[{"K\[Mu]", " ", "slashedP"}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "slashedL"}], 
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "slashedP"}], 
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "+", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "slashedP", " ", 
           RowBox[{"K", ".", "P"}]}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           SuperscriptBox["Q2", "2"], " ", "slashedP"}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["K", "2"], " ", "L\[Mu]", " ", "slashedP"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "+", 
         FractionBox[
          RowBox[{"K\[Mu]", " ", "slashedP"}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "slashedL"}], 
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "slashedP"}], 
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "slashedP", " ", 
           RowBox[{"K", ".", "P"}]}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", "L\[Mu]", " ", "slashedL", " ", 
           RowBox[{"L", ".", "Q1"}]}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]", " ", 
           SuperscriptBox["Q2", "2"], " ", "slashedP"}], 
          RowBox[{
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", "\[Gamma]\[Mu]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           SuperscriptBox["Q2", "2"], " ", "slashedL"}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           SuperscriptBox["Q2", "2"], " ", "slashedL"}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", "P\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", "slashedP"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", "P\[Mu]", " ", 
           SuperscriptBox["Q2", "2"], " ", "slashedP"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", "Q1\[Mu]", " ", "slashedP"}], 
          RowBox[{
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]", " ", "Q20", " ", "slashedP"}], 
          RowBox[{"P0", " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", "Q2\[Mu]", " ", "slashedP"}], 
          RowBox[{
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", "P\[Mu]", " ", "slashedQ1"}], 
          RowBox[{
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", "P\[Mu]", " ", "slashedQ2"}], 
          RowBox[{
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q2", "2"], " ", "slashedL"}], 
          RowBox[{
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q2", "2"], " ", "slashedL"}], 
          RowBox[{
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", "L\[Mu]", " ", "slashedL"}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", "slashedP"}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["K", "2"], " ", "L\[Mu]", " ", "slashedP"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"K\[Mu]", " ", "slashedP"}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "slashedL"}], 
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "slashedP"}], 
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "slashedP", " ", 
           RowBox[{"K", ".", "P"}]}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           SuperscriptBox["Q2", "2"], " ", "slashedP"}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["K", "2"], " ", "L\[Mu]", " ", "slashedP"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"K\[Mu]", " ", "slashedP"}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "slashedL"}], 
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "slashedP"}], 
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "slashedP", " ", 
           RowBox[{"K", ".", "P"}]}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", "L\[Mu]", " ", "slashedL", " ", 
           RowBox[{"L", ".", "Q2"}]}], 
          RowBox[{
           RowBox[{"K", ".", "L"}], " ", 
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", "slashedP"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "3"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]", " ", "Q10", " ", "slashedP"}], 
          RowBox[{"P0", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", "Q1\[Mu]", " ", "slashedP"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", "Q2\[Mu]", " ", "slashedP"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", "P\[Mu]", " ", "slashedQ1"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", "P\[Mu]", " ", "slashedQ2"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", "slashedL"}], 
          RowBox[{
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", "slashedL"}], 
          RowBox[{
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", "g0\[Mu]", " ", "slashedP"}], 
          RowBox[{"P0", " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]", " ", "slashedP"}], 
          RowBox[{
           SuperscriptBox["P0", "2"], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", "P\[Mu]", " ", "\[Gamma]0"}], 
          RowBox[{"P0", " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", "P\[Mu]", " ", "slashedL"}], 
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", "slashedP"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"Q1\[Mu]", " ", "slashedL"}], 
          RowBox[{
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"Q2\[Mu]", " ", "slashedL"}], 
          RowBox[{
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q2", "2"], " ", "slashedP"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"Q1\[Mu]", " ", "slashedL"}], 
          RowBox[{
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"Q2\[Mu]", " ", "slashedL"}], 
          RowBox[{
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "slashedL", " ", 
           RowBox[{"L", ".", "Q1"}]}], 
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "slashedL", " ", 
           RowBox[{"L", ".", "Q2"}]}], 
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"4", " ", "\[Gamma]\[Mu]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"P", ".", "Q2"}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"4", " ", "L\[Mu]", " ", "slashedP"}], 
       RowBox[{
        RowBox[{"L", ".", "P"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "P\[Mu]", " ", "slashedQ1"}], 
       RowBox[{
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "P\[Mu]", " ", "slashedQ2"}], 
       RowBox[{
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "P\[Mu]", " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q1"}]}], 
       RowBox[{
        RowBox[{"L", ".", "P"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "P\[Mu]", " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q2"}]}], 
       RowBox[{
        RowBox[{"L", ".", "P"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "P\[Mu]", " ", "slashedQ1"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "P\[Mu]", " ", "slashedQ2"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "P\[Mu]", " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q1"}]}], 
       RowBox[{
        RowBox[{"L", ".", "P"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "P\[Mu]", " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q2"}]}], 
       RowBox[{
        RowBox[{"L", ".", "P"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "P\[Mu]", " ", "slashedL"}], 
       RowBox[{
        RowBox[{"L", ".", "P"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "\[Gamma]\[Mu]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"P", ".", "Q1"}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"4", " ", "L\[Mu]", " ", "slashedP"}], 
       RowBox[{
        RowBox[{"L", ".", "P"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "P\[Mu]", " ", "slashedP"}], 
       RowBox[{"P0", " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]]}], ")"}], 
    RowBox[{
     SuperscriptBox["NB", "\[Prime]"], "[", "P0", "]"}], 
    RowBox[{"NF", "[", "L0", "]"}], "  ", "mathcalD"}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"mathcalD", " "}], "2"], 
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedL"}], 
       RowBox[{"L0", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"L", ".", "Q2"}]}]]}], ")"}], 
    RowBox[{
     SuperscriptBox["NF", "\[Prime]"], "[", "L0", "]"}], 
    RowBox[{"NB", "[", "P0", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.980337432930887*^9, 3.98033744026643*^9}, {
   3.9803374954378834`*^9, 3.980337524141567*^9}, {3.980337555003113*^9, 
   3.980337594354868*^9}, {3.9803385091522694`*^9, 3.9803385103397236`*^9}, {
   3.9804087800785656`*^9, 3.980408798161913*^9}, {3.980599382603533*^9, 
   3.980599521275612*^9}, 3.9806000584401417`*^9, 3.989734790261837*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"49127a72-cf36-0a41-9631-52245bf1e738"]
}, Closed]],

Cell[CellGroupData[{

Cell["NBNB sector", "Subsubsection",
 CellChangeTimes->{{3.9897813915490303`*^9, 
  3.9897813942940483`*^9}},ExpressionUUID->"1cd5d3eb-265a-6840-9ddb-\
9abba85a58c4"],

Cell[BoxData[
 RowBox[{"VNBNBm", ":=", "  ", 
  RowBox[{
   RowBox[{"NB", "[", "P0", "]"}], 
   RowBox[{"NB", "[", "L0", "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"mathcalD", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"slashedP", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", "P\[Mu]"}], 
             RowBox[{
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q2"}], " ", 
              RowBox[{"P", ".", "Q1"}]}]]}], "+", 
           FractionBox[
            RowBox[{"P\[Mu]", " ", 
             SuperscriptBox["Q1", "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"P\[Mu]", " ", 
             SuperscriptBox["Q2", "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
        RowBox[{"slashedL", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["L\[Mu]", 
            RowBox[{
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "-", 
           FractionBox["L\[Mu]", 
            RowBox[{
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}]}]], "+", 
           FractionBox[
            RowBox[{"P\[Mu]", " ", 
             SuperscriptBox["Q2", "2"]}], 
            RowBox[{
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"P\[Mu]", " ", 
             SuperscriptBox["Q2", "2"]}], 
            RowBox[{
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox["L\[Mu]", 
            RowBox[{
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox["L\[Mu]", 
            RowBox[{
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"P\[Mu]", " ", 
             SuperscriptBox["Q1", "2"]}], 
            RowBox[{
             RowBox[{"L", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"P\[Mu]", " ", 
             SuperscriptBox["Q1", "2"]}], 
            RowBox[{
             RowBox[{"L", ".", "Q2"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox[
            RowBox[{"2", " ", "P\[Mu]"}], 
            RowBox[{
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox["Q1\[Mu]", 
            RowBox[{
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox["Q2\[Mu]", 
            RowBox[{
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox["Q1\[Mu]", 
            RowBox[{
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox["Q2\[Mu]", 
            RowBox[{
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"P\[Mu]", " ", 
             RowBox[{"L", ".", "Q1"}]}], 
            RowBox[{
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q2"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "-", 
           FractionBox[
            RowBox[{"P\[Mu]", " ", 
             RowBox[{"L", ".", "Q2"}]}], 
            RowBox[{
             RowBox[{"L", ".", "P"}], " ", 
             RowBox[{"L", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["mathcalD", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Gamma]\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]]}], "-", 
           FractionBox["1", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]]}], ")"}]}], "+", 
        RowBox[{"slashedP", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"P\[Mu]", " ", 
              SuperscriptBox["Q2", "2"]}], 
             RowBox[{
              RowBox[{"P", ".", "Q1"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]]}], "-", 
           FractionBox[
            RowBox[{"P\[Mu]", " ", 
             SuperscriptBox["Q1", "2"]}], 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"P\[Mu]", " ", 
             SuperscriptBox["Q2", "2"]}], 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox["Q1\[Mu]", 
            RowBox[{"2", " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
           FractionBox["Q2\[Mu]", 
            RowBox[{"2", " ", 
             RowBox[{"P", ".", "Q1"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"P\[Mu]", " ", 
             SuperscriptBox["Q1", "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "3"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox["Q1\[Mu]", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]], "+", 
           FractionBox["Q2\[Mu]", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", "slashedQ1"}], 
         RowBox[{"2", " ", 
          RowBox[{"P", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", "slashedQ2"}], 
         RowBox[{"2", " ", 
          RowBox[{"P", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", "slashedQ1"}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "+", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", "slashedQ2"}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", "slashedL"}], 
         RowBox[{
          RowBox[{"L", ".", "P"}], " ", 
          RowBox[{"P", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9803376893701553`*^9, 3.980337703097801*^9}, 
   3.980337760533993*^9, {3.9803385596520424`*^9, 3.9803385664617405`*^9}, {
   3.9803386533028717`*^9, 3.9803386743221626`*^9}, 3.9897347990942707`*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"5f450d50-9177-5342-896f-0706414551cf"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["mixed metric-longitudinal sector ", "Subsection",
 CellChangeTimes->{
  3.989781485154394*^9},ExpressionUUID->"f676c5fa-fbb6-d943-8edf-\
894bc4ae6128"],

Cell[CellGroupData[{

Cell["NFNF", "Subsubsection",
 CellChangeTimes->{{3.989781513445135*^9, 
  3.989781513788471*^9}},ExpressionUUID->"5ca940f5-daf2-6a4d-9598-\
280fecc5f584"],

Cell[BoxData[
 RowBox[{"VNFNF\[Xi]", ":=", 
  RowBox[{"mathcalD", " ", 
   RowBox[{"NF", "[", "L0", "]"}], 
   RowBox[{"NF", "[", "P0", "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Gamma]\[Mu]", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["Q1", "2"], " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "-", 
        FractionBox["5", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"K", ".", "Q1"}], " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"K", ".", "Q1"}], " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"L", ".", "Q1"}], 
         RowBox[{"4", " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "+", 
        FractionBox[
         RowBox[{"L", ".", "Q1"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "+", 
        FractionBox[
         RowBox[{"L", ".", "Q2"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["Q2", "2"], " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
        FractionBox["5", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"K", ".", "Q2"}], " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"K", ".", "Q2"}], " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"L", ".", "Q2"}], 
         RowBox[{"4", " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "-", 
        FractionBox[
         RowBox[{"L", ".", "Q1"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "-", 
        FractionBox[
         RowBox[{"L", ".", "Q2"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
     RowBox[{"slashedQ1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]]}], "+", 
        FractionBox[
         RowBox[{"3", " ", "P\[Mu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox["L\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"Q2\[Mu]", " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox["L\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Mu]", " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"Q1\[Mu]", " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"Q2\[Mu]", " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          RowBox[{"L", ".", "Q2"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox["L\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "-", 
        FractionBox["L\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "+", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q2", "2"], " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
        FractionBox[
         RowBox[{"5", " ", "P\[Mu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"Q2\[Mu]", " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Mu]", " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"Q2\[Mu]", " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          RowBox[{"L", ".", "Q2"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox["P\[Mu]", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "-", 
        FractionBox["L\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "+", 
        FractionBox["L\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q1", "2"], " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", ".", "Q1"}], ")"}], "3"], " ", 
          RowBox[{"P", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
     RowBox[{"slashedQ2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"K", ".", "P"}], " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]]}], "+", 
        FractionBox[
         RowBox[{"5", " ", "P\[Mu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Mu]", " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"Q1\[Mu]", " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"Q1\[Mu]", " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          RowBox[{"L", ".", "Q1"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox["L\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "+", 
        FractionBox["L\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "+", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q2", "2"], " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
        FractionBox[
         RowBox[{"3", " ", "P\[Mu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox["L\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Mu]", " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"Q1\[Mu]", " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"Q2\[Mu]", " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox["L\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"Q1\[Mu]", " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          RowBox[{"L", ".", "Q1"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox["L\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "-", 
        FractionBox["L\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q2", "2"], " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", ".", "Q2"}], ")"}], "3"], " ", 
          RowBox[{"P", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
     RowBox[{"slashedP", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["Q1\[Mu]", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"P", ".", "Q1"}], ")"}], "3"]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q1", "2"]}], 
         RowBox[{
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          RowBox[{"K", ".", "Q1"}]}], 
         RowBox[{
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "-", 
        FractionBox[
         RowBox[{"L\[Mu]", " ", 
          SuperscriptBox["Q1", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "+", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q1", "2"], " ", 
          RowBox[{"L", ".", "Q1"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "+", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q1", "2"], " ", 
          RowBox[{"L", ".", "Q2"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "+", 
        FractionBox["Q1\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox["Q2\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "L\[Mu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"L\[Mu]", " ", 
          RowBox[{"K", ".", "Q1"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"L\[Mu]", " ", 
          RowBox[{"K", ".", "Q1"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Mu]", " ", 
          RowBox[{"L", ".", "Q1"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"Q1\[Mu]", " ", 
          RowBox[{"L", ".", "Q1"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"Q2\[Mu]", " ", 
          RowBox[{"L", ".", "Q1"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"L\[Mu]", " ", 
          RowBox[{"L", ".", "Q1"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"L", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Mu]", " ", 
          RowBox[{"L", ".", "Q2"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"Q1\[Mu]", " ", 
          RowBox[{"L", ".", "Q2"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox["Q2\[Mu]", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"P", ".", "Q2"}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q2", "2"]}], 
         RowBox[{
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          RowBox[{"K", ".", "Q2"}]}], 
         RowBox[{
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
        FractionBox[
         RowBox[{"L\[Mu]", " ", 
          SuperscriptBox["Q2", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q2", "2"], " ", 
          RowBox[{"L", ".", "Q1"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q2", "2"], " ", 
          RowBox[{"L", ".", "Q2"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
        FractionBox["Q1\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox["Q2\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"L\[Mu]", " ", 
          RowBox[{"K", ".", "Q2"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "L\[Mu]"}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"L\[Mu]", " ", 
          RowBox[{"K", ".", "Q2"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Mu]", " ", 
          RowBox[{"L", ".", "Q1"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"Q2\[Mu]", " ", 
          RowBox[{"L", ".", "Q1"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Mu]", " ", 
          RowBox[{"L", ".", "Q2"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"Q1\[Mu]", " ", 
          RowBox[{"L", ".", "Q2"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"Q2\[Mu]", " ", 
          RowBox[{"L", ".", "Q2"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox["P\[Mu]", 
         RowBox[{"2", " ", 
          RowBox[{"L", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q1", "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
          RowBox[{"P", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q2", "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
          RowBox[{"P", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
     RowBox[{"slashedL", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["Q1\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q1", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          RowBox[{"K", ".", "Q1"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox["Q1\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q1", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          RowBox[{"K", ".", "Q1"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "+", 
        FractionBox["Q1\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "-", 
        FractionBox["Q2\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "+", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q2", "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", ".", "Q2"}], ")"}], "3"], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "+", 
        FractionBox["Q1\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "-", 
        FractionBox["Q2\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "-", 
        FractionBox["L\[Mu]", 
         RowBox[{"2", " ", 
          RowBox[{"L", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          RowBox[{"P", ".", "Q1"}]}]], "+", 
        FractionBox["Q2\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q2", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          RowBox[{"K", ".", "Q2"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox["Q2\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q2", "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          RowBox[{"K", ".", "Q2"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          SuperscriptBox["Q1", "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", ".", "Q1"}], ")"}], "3"], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "+", 
        FractionBox["Q1\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "-", 
        FractionBox["Q2\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q1"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["K", "2"], " ", "P\[Mu]"}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", ".", "P"}], ")"}], "2"], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "+", 
        FractionBox["Q1\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "-", 
        FractionBox["Q2\[Mu]", 
         RowBox[{"4", " ", 
          RowBox[{"K", ".", "P"}], " ", 
          RowBox[{"L", ".", "Q2"}], " ", 
          RowBox[{"P", ".", "Q2"}]}]], "-", 
        FractionBox[
         RowBox[{"P\[Mu]", " ", 
          RowBox[{"P", ".", "Q1"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"L", ".", "P"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
          RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9705804851935368`*^9, 3.9705805368241386`*^9}, {
   3.970580609337166*^9, 3.9705806454522076`*^9}, {3.970580678089781*^9, 
   3.9705806831140957`*^9}, {3.970580750805853*^9, 3.9705809447822742`*^9}, {
   3.9705809913674583`*^9, 3.970580992461298*^9}, {3.98033653188167*^9, 
   3.9803365447307625`*^9}, 3.9803366298231697`*^9, 3.980336701009617*^9, {
   3.98033679927277*^9, 3.9803368037676144`*^9}, {3.980337291844572*^9, 
   3.9803373010326405`*^9}, {3.9803384457273865`*^9, 
   3.9803384547673836`*^9}, {3.9803446680744267`*^9, 
   3.9803446989608097`*^9}, {3.980344787983965*^9, 3.9803448042882233`*^9}, {
   3.980345526794792*^9, 3.9803455274068947`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"d65c38b2-e80b-0f41-90fe-6e0f3873ac50"]
}, Closed]],

Cell[CellGroupData[{

Cell["NBNF", "Subsubsection",
 CellChangeTimes->{{3.9897815180756435`*^9, 
  3.9897815185423794`*^9}},ExpressionUUID->"28b8b6c7-673e-7746-b607-\
ca42cacf8ec2"],

Cell[BoxData[
 RowBox[{"VNBNF\[Xi]", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"NB", "[", "P0", "]"}], 
    RowBox[{"NF", "[", "L0", "]"}], " ", "mathcalD", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Q1\[Mu]", " ", "slashedL"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "3"]]}], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedL"}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedL", " ", 
        RowBox[{"K", ".", "Q1"}]}], 
       RowBox[{
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", "\[Gamma]\[Mu]"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["K", "2"], " ", "L\[Mu]", " ", "slashedL"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", "L\[Mu]", " ", "slashedK"}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"K\[Mu]", " ", "slashedL"}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "L\[Mu]", " ", "slashedQ1"}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedP"}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "P"}], " ", 
        RowBox[{"L", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"Q2\[Mu]", " ", "slashedL"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", ".", "Q2"}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedL"}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedL", " ", 
        RowBox[{"K", ".", "Q2"}]}], 
       RowBox[{
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", "\[Gamma]\[Mu]"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["K", "2"], " ", "L\[Mu]", " ", "slashedL"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", "L\[Mu]", " ", "slashedK"}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"K\[Mu]", " ", "slashedL"}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "L\[Mu]", " ", "slashedQ2"}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedP"}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "P"}], " ", 
        RowBox[{"L", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"Q1\[Mu]", " ", "slashedP"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"P", ".", "Q1"}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedP"}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedP"}], 
       RowBox[{"2", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["Q1", "2"], " ", "\[Gamma]\[Mu]", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q1"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[Gamma]\[Mu]"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "Q10", " ", "slashedP"}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"Q1\[Mu]", " ", "slashedL"}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "Q10", " ", "slashedP"}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedQ1"}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"Q10", " ", "\[Gamma]\[Mu]", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "Q10", " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"Q1\[Mu]", " ", "slashedL"}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedQ1"}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "Q10", " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"\[Gamma]\[Mu]", " ", 
        RowBox[{"L", ".", "Q1"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "Q10", " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q1"}]}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedP"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["P0", "2"], " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "\[Gamma]0"}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedL"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "3"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedL", " ", 
        RowBox[{"K", ".", "P"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "3"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["Q1", "2"], " ", "\[Gamma]\[Mu]", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "3"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedK", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "3"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "3"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"Q1\[Mu]", " ", "slashedP"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedQ1"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["K", "2"], " ", "P\[Mu]", " ", "slashedL"}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedP"}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["K", "2"], " ", "L\[Mu]", " ", "slashedL", " ", 
        RowBox[{"K", ".", "P"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"Q1\[Mu]", " ", "slashedL", " ", 
        RowBox[{"K", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedQ1", " ", 
        RowBox[{"K", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedL", " ", 
        RowBox[{"K", ".", "Q1"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedP", " ", 
        RowBox[{"K", ".", "Q1"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["K", "2"], " ", "L\[Mu]", " ", "slashedK", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["K", "2"], " ", "L\[Mu]", " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"Q1\[Mu]", " ", "slashedK", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"K\[Mu]", " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["K", "2"], " ", "\[Gamma]\[Mu]", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"\[Gamma]\[Mu]", " ", 
        RowBox[{"K", ".", "Q1"}], " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedP"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["P0", "2"], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "\[Gamma]0"}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"L0", " ", "\[Gamma]\[Mu]"}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["K", "2"], " ", "L\[Mu]", " ", "slashedP"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedK"}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"K\[Mu]", " ", "slashedP"}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"L0", " ", "L\[Mu]", " ", "slashedQ1"}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"\[Gamma]\[Mu]", " ", 
        RowBox[{"K", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"\[Gamma]\[Mu]", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["P0", "2"], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["P0", "2"], " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedL"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "3"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "3"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"Q2\[Mu]", " ", "slashedP"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedQ2"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedP"}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"Q2\[Mu]", " ", "slashedL", " ", 
        RowBox[{"K", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedQ2", " ", 
        RowBox[{"K", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedL", " ", 
        RowBox[{"K", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedP", " ", 
        RowBox[{"K", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["K", "2"], " ", "L\[Mu]", " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"Q2\[Mu]", " ", "slashedK", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"K\[Mu]", " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"\[Gamma]\[Mu]", " ", 
        RowBox[{"K", ".", "Q2"}], " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["K", "2"], " ", "L\[Mu]", " ", "slashedP"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedK"}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"K\[Mu]", " ", "slashedP"}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"L0", " ", "L\[Mu]", " ", "slashedQ1"}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"\[Gamma]\[Mu]", " ", 
        RowBox[{"K", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedP", " ", 
        RowBox[{"K", ".", "P"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "P"}], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["P0", "2"], " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q1"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["P0", "2"], " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "\[Gamma]0", " ", 
        RowBox[{"L", ".", "Q1"}]}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedL", " ", 
        RowBox[{"P", ".", "Q1"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "P"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"Q2\[Mu]", " ", "slashedP"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"P", ".", "Q2"}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedP"}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedP"}], 
       RowBox[{"2", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["Q2", "2"], " ", "\[Gamma]\[Mu]", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q2"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q1"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q2"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[Gamma]\[Mu]"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "Q20", " ", "slashedP"}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"Q2\[Mu]", " ", "slashedL"}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedQ2"}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "Q20", " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"Q2\[Mu]", " ", "slashedL"}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "Q20", " ", "slashedP"}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedQ2"}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"Q20", " ", "\[Gamma]\[Mu]", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "Q20", " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"\[Gamma]\[Mu]", " ", 
        RowBox[{"L", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "Q20", " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q2"}]}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q1"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q1"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"Q1\[Mu]", " ", "slashedP"}], 
       RowBox[{"4", " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"Q2\[Mu]", " ", "slashedP"}], 
       RowBox[{"4", " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "P\[Mu]", " ", "slashedQ1"}], 
       RowBox[{"4", " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "P\[Mu]", " ", "slashedQ2"}], 
       RowBox[{"4", " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedL"}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedP"}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"Q2\[Mu]", " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"Q1\[Mu]", " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "Q20", " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["Q2", "2"], " ", "\[Gamma]\[Mu]", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedL"}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedP"}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "Q20", " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"Q2\[Mu]", " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"Q1\[Mu]", " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["Q1", "2"], " ", "\[Gamma]\[Mu]", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "Q20", " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q1"}]}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"Q2\[Mu]", " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q1"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "Q1"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"Q1\[Mu]", " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "Q20", " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q2"}]}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedP"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["P0", "2"], " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "\[Gamma]0"}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedL"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "3"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "3"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"Q1\[Mu]", " ", "slashedP"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedQ1"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedP"}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"Q1\[Mu]", " ", "slashedL", " ", 
        RowBox[{"K", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedQ1", " ", 
        RowBox[{"K", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedL", " ", 
        RowBox[{"K", ".", "Q1"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedP", " ", 
        RowBox[{"K", ".", "Q1"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["K", "2"], " ", "L\[Mu]", " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"Q1\[Mu]", " ", "slashedK", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"K\[Mu]", " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"\[Gamma]\[Mu]", " ", 
        RowBox[{"K", ".", "Q1"}], " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["K", "2"], " ", "L\[Mu]", " ", "slashedP"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedK"}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"K\[Mu]", " ", "slashedP"}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"L0", " ", "L\[Mu]", " ", "slashedQ2"}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"\[Gamma]\[Mu]", " ", 
        RowBox[{"K", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedP", " ", 
        RowBox[{"K", ".", "P"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "P"}], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["P0", "2"], " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedL"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "3"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedL", " ", 
        RowBox[{"K", ".", "P"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "3"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["Q2", "2"], " ", "\[Gamma]\[Mu]", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "3"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedK", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "3"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "3"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"Q2\[Mu]", " ", "slashedP"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedQ2"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["K", "2"], " ", "P\[Mu]", " ", "slashedL"}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedP"}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["K", "2"], " ", "L\[Mu]", " ", "slashedL", " ", 
        RowBox[{"K", ".", "P"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"Q2\[Mu]", " ", "slashedL", " ", 
        RowBox[{"K", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedQ2", " ", 
        RowBox[{"K", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedL", " ", 
        RowBox[{"K", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedP", " ", 
        RowBox[{"K", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["K", "2"], " ", "L\[Mu]", " ", "slashedK", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["K", "2"], " ", "L\[Mu]", " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"Q2\[Mu]", " ", "slashedK", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"K\[Mu]", " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["K", "2"], " ", "\[Gamma]\[Mu]", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"\[Gamma]\[Mu]", " ", 
        RowBox[{"K", ".", "Q2"}], " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedP"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["P0", "2"], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "\[Gamma]0"}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"L0", " ", "\[Gamma]\[Mu]"}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["K", "2"], " ", "L\[Mu]", " ", "slashedP"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedK"}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"K\[Mu]", " ", "slashedP"}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"L0", " ", "L\[Mu]", " ", "slashedQ2"}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"\[Gamma]\[Mu]", " ", 
        RowBox[{"K", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"\[Gamma]\[Mu]", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["P0", "2"], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["P0", "2"], " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q2"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["P0", "2"], " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "\[Gamma]0", " ", 
        RowBox[{"L", ".", "Q2"}]}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "3"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "3"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q1"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "3"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q2"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "3"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"Q1\[Mu]", " ", "slashedP"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"Q2\[Mu]", " ", "slashedP"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "P\[Mu]", " ", "slashedQ1"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "P\[Mu]", " ", "slashedQ2"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedL"}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedP"}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"Q2\[Mu]", " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "Q10", " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"Q1\[Mu]", " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["Q2", "2"], " ", "\[Gamma]\[Mu]", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedL"}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedP"}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "Q10", " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"Q2\[Mu]", " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"Q1\[Mu]", " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["Q1", "2"], " ", "\[Gamma]\[Mu]", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "Q10", " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q1"}]}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"Q2\[Mu]", " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q1"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "Q1"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "Q10", " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q2"}]}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"Q1\[Mu]", " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox["\[Gamma]\[Mu]", 
       RowBox[{"2", " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "3"], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedP"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"Q1\[Mu]", " ", "slashedL"}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"Q2\[Mu]", " ", "slashedL"}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedQ1"}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedQ2"}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"L0", " ", "P\[Mu]", " ", "slashedQ2"}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"g0\[Mu]", " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["P0", "2"], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedQ2", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "3"], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedP"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"Q1\[Mu]", " ", "slashedL"}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"Q2\[Mu]", " ", "slashedL"}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedQ1"}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"L0", " ", "P\[Mu]", " ", "slashedQ1"}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedQ2"}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"g0\[Mu]", " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedQ1", " ", 
        RowBox[{"L", ".", "P"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["P0", "2"], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"g0\[Mu]", " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q1"}]}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q1"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["P0", "2"], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "\[Gamma]0", " ", 
        RowBox[{"L", ".", "Q1"}]}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"\[Gamma]\[Mu]", " ", 
        RowBox[{"L", ".", "Q1"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"g0\[Mu]", " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q2"}]}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q2"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["P0", "2"], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "\[Gamma]0", " ", 
        RowBox[{"L", ".", "Q2"}]}], 
       RowBox[{"2", " ", "P0", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"\[Gamma]\[Mu]", " ", 
        RowBox[{"L", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q1", "2"], " ", "slashedL", " ", 
        RowBox[{"P", ".", "Q1"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "3"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"\[Gamma]\[Mu]", " ", 
        RowBox[{"P", ".", "Q1"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["K", "2"], " ", "L\[Mu]", " ", "slashedL", " ", 
        RowBox[{"P", ".", "Q1"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedK", " ", 
        RowBox[{"P", ".", "Q1"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"K\[Mu]", " ", "slashedL", " ", 
        RowBox[{"P", ".", "Q1"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedQ1", " ", 
        RowBox[{"P", ".", "Q1"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedL", " ", 
        RowBox[{"K", ".", "P"}], " ", 
        RowBox[{"P", ".", "Q1"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "P"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedP", " ", 
        RowBox[{"P", ".", "Q1"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "P"}], " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedL", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "P"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedL", " ", 
        RowBox[{"P", ".", "Q2"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "P"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", 
        SuperscriptBox["Q2", "2"], " ", "slashedL", " ", 
        RowBox[{"P", ".", "Q2"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "3"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"\[Gamma]\[Mu]", " ", 
        RowBox[{"P", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["K", "2"], " ", "L\[Mu]", " ", "slashedL", " ", 
        RowBox[{"P", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"K", ".", "L"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedK", " ", 
        RowBox[{"P", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"K\[Mu]", " ", "slashedL", " ", 
        RowBox[{"P", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedQ2", " ", 
        RowBox[{"P", ".", "Q2"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedL", " ", 
        RowBox[{"K", ".", "P"}], " ", 
        RowBox[{"P", ".", "Q2"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "P"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedP", " ", 
        RowBox[{"P", ".", "Q2"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "P"}], " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "-", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedL", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}], 
       RowBox[{"2", " ", 
        RowBox[{"K", ".", "L"}], " ", 
        RowBox[{"L", ".", "P"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", ".", "Q2"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q1"}]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedP", " ", 
        RowBox[{"Q1", ".", "Q2"}]}], 
       RowBox[{
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedP", " ", 
        RowBox[{"Q1", ".", "Q2"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedL", " ", 
        RowBox[{"Q1", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedP", " ", 
        RowBox[{"Q1", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"\[Gamma]\[Mu]", " ", 
        RowBox[{"L", ".", "P"}], " ", 
        RowBox[{"Q1", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedL", " ", 
        RowBox[{"Q1", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedP", " ", 
        RowBox[{"Q1", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"\[Gamma]\[Mu]", " ", 
        RowBox[{"L", ".", "P"}], " ", 
        RowBox[{"Q1", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        RowBox[{"P", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedP", " ", 
        RowBox[{"Q1", ".", "Q2"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "3"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedL", " ", 
        RowBox[{"Q1", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedP", " ", 
        RowBox[{"Q1", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"\[Gamma]\[Mu]", " ", 
        RowBox[{"L", ".", "P"}], " ", 
        RowBox[{"Q1", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"P\[Mu]", " ", "slashedL", " ", 
        RowBox[{"Q1", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "+", 
      FractionBox[
       RowBox[{"L\[Mu]", " ", "slashedP", " ", 
        RowBox[{"Q1", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]], "-", 
      FractionBox[
       RowBox[{"\[Gamma]\[Mu]", " ", 
        RowBox[{"L", ".", "P"}], " ", 
        RowBox[{"Q1", ".", "Q2"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"L", ".", "Q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
        RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"NF", "[", "L0", "]"}], 
    RowBox[{
     SuperscriptBox["NB", "\[Prime]"], "[", "P0", "]"}], " ", "mathcalD", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Gamma]\[Mu]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"L", ".", "P"}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "+", 
         FractionBox[
          RowBox[{"L", ".", "P"}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
      RowBox[{"slashedQ2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"L\[Mu]", " ", 
            RowBox[{"L", ".", "P"}]}], 
           RowBox[{"2", " ", "P0", " ", 
            RowBox[{"L", ".", "Q1"}], " ", 
            RowBox[{"L", ".", "Q2"}], " ", 
            RowBox[{"P", ".", "Q2"}]}]]}], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
      RowBox[{"slashedQ1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"L\[Mu]", " ", 
            RowBox[{"L", ".", "P"}]}], 
           RowBox[{"2", " ", "P0", " ", 
            RowBox[{"L", ".", "Q1"}], " ", 
            RowBox[{"L", ".", "Q2"}], " ", 
            RowBox[{"P", ".", "Q1"}]}]]}], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
      RowBox[{"slashedP", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["L\[Mu]", 
           RowBox[{"2", " ", "P0", " ", 
            RowBox[{"L", ".", "Q1"}], " ", 
            RowBox[{"P", ".", "Q1"}]}]]}], "+", 
         FractionBox["L\[Mu]", 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "+", 
         FractionBox["L\[Mu]", 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox["L\[Mu]", 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"L", ".", "Q1"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"L", ".", "Q2"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9803367854207134`*^9, 3.9803368073664894`*^9}, 
   3.9803368836243725`*^9, {3.980337307635*^9, 3.980337313518507*^9}, {
   3.9803380500568256`*^9, 3.980338116186228*^9}, 3.9803382007731056`*^9, {
   3.9804087499145145`*^9, 3.9804087623978615`*^9}, 3.9805989322195377`*^9, {
   3.980599012597704*^9, 3.980599030821356*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"dfd7261e-6587-fd47-adbc-c8de166c3511"]
}, Closed]],

Cell[CellGroupData[{

Cell["NBNB", "Subsubsection",
 CellChangeTimes->{{3.9897815232573586`*^9, 
  3.9897815236097183`*^9}},ExpressionUUID->"0a0224af-0507-fb48-9665-\
7226bd2a01db"],

Cell[BoxData[
 RowBox[{"VNBNB\[Xi]", ":=", 
  RowBox[{
   RowBox[{"mathcalD", " ", 
    RowBox[{"NB", "[", "P0", "]"}], 
    RowBox[{"NB", "[", "L0", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"slashedQ2", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           SuperscriptBox["Q2", "2"], " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q2", "2"], " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "+", 
         FractionBox["L\[Mu]", 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox["L\[Mu]", 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "Q20", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q2", "2"], " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", "P\[Mu]"}], 
          RowBox[{"4", " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"Q1\[Mu]", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "Q20", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"Q1\[Mu]", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"L", ".", "Q1"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"L0", " ", "L\[Mu]"}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox["P0", "2"], " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "3"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", "P\[Mu]"}], 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "Q10", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"Q1\[Mu]", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"Q1\[Mu]", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"L", ".", "Q1"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox["L\[Mu]", 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"L0", " ", "P\[Mu]"}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"g0\[Mu]", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox["P0", "2"], " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox["L\[Mu]", 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
      RowBox[{"slashedQ1", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "-", 
         FractionBox["L\[Mu]", 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
         FractionBox["L\[Mu]", 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "Q10", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"L0", " ", "L\[Mu]"}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox["P0", "2"], " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q2", "2"], " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q2", "2"], " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", "P\[Mu]"}], 
          RowBox[{"4", " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"Q2\[Mu]", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "Q20", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"Q2\[Mu]", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"L", ".", "Q2"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "3"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", "P\[Mu]"}], 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"Q2\[Mu]", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "Q10", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"Q2\[Mu]", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"L", ".", "Q2"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox["L\[Mu]", 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox["L\[Mu]", 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"L0", " ", "P\[Mu]"}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"g0\[Mu]", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox["P0", "2"], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
      RowBox[{"\[Gamma]0", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["L\[Mu]", 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "-", 
         FractionBox["L\[Mu]", 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "-", 
         FractionBox["L\[Mu]", 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox["L\[Mu]", 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"L", ".", "Q1"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"L", ".", "Q2"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
      RowBox[{"slashedP", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["Q1\[Mu]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q1"}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           SuperscriptBox["Q1", "2"]}], 
          RowBox[{"2", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           SuperscriptBox["Q1", "2"]}], 
          RowBox[{"2", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "Q10"}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "Q10"}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
         FractionBox["L\[Mu]", 
          RowBox[{"2", " ", 
           SuperscriptBox["P0", "2"], " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "+", 
         FractionBox["L\[Mu]", 
          RowBox[{"2", " ", 
           SuperscriptBox["P0", "2"], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "+", 
         FractionBox["Q2\[Mu]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q2"}], ")"}], "3"]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           SuperscriptBox["Q2", "2"]}], 
          RowBox[{"2", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "+", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           SuperscriptBox["Q2", "2"]}], 
          RowBox[{"2", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q2", "2"], " ", 
           RowBox[{"L", ".", "Q1"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q2", "2"], " ", 
           RowBox[{"L", ".", "Q2"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "+", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "Q20"}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", "Q20"}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", 
           RowBox[{"L", ".", "Q1"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q2", "2"], " ", 
           RowBox[{"L", ".", "Q1"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", 
           RowBox[{"L", ".", "Q2"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q2", "2"], " ", 
           RowBox[{"L", ".", "Q2"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox["Q1\[Mu]", 
          RowBox[{"4", " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox["Q2\[Mu]", 
          RowBox[{"4", " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           SuperscriptBox["Q2", "2"]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           SuperscriptBox["Q1", "2"]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "Q20", " ", 
           RowBox[{"L", ".", "Q1"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"Q2\[Mu]", " ", 
           RowBox[{"L", ".", "Q1"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"Q1\[Mu]", " ", 
           RowBox[{"L", ".", "Q2"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "Q20", " ", 
           RowBox[{"L", ".", "Q2"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox["L\[Mu]", 
          RowBox[{"2", " ", 
           SuperscriptBox["P0", "2"], " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox["L\[Mu]", 
          RowBox[{"2", " ", 
           SuperscriptBox["P0", "2"], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", 
           RowBox[{"L", ".", "Q1"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "3"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q1", "2"], " ", 
           RowBox[{"L", ".", "Q2"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "3"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox["Q1\[Mu]", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox["Q2\[Mu]", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           SuperscriptBox["Q2", "2"]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           SuperscriptBox["Q1", "2"]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "Q10", " ", 
           RowBox[{"L", ".", "Q1"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"Q2\[Mu]", " ", 
           RowBox[{"L", ".", "Q1"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", "Q10", " ", 
           RowBox[{"L", ".", "Q2"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"Q1\[Mu]", " ", 
           RowBox[{"L", ".", "Q2"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"g0\[Mu]", " ", 
           RowBox[{"L", ".", "Q1"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"L", ".", "Q1"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox["P0", "2"], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"g0\[Mu]", " ", 
           RowBox[{"L", ".", "Q2"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"L", ".", "Q2"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox["P0", "2"], " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"Q1", ".", "Q2"}]}], 
          RowBox[{
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"Q1", ".", "Q2"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           RowBox[{"Q1", ".", "Q2"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           RowBox[{"Q1", ".", "Q2"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"Q1", ".", "Q2"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "3"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           RowBox[{"Q1", ".", "Q2"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           RowBox[{"Q1", ".", "Q2"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
      RowBox[{"slashedL", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["Q1\[Mu]", 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
         FractionBox["Q1\[Mu]", 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
         FractionBox["Q2\[Mu]", 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox["Q2\[Mu]", 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q2", "2"]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q2", "2"]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q1", "2"]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           SuperscriptBox["Q1", "2"]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox["Q1\[Mu]", 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox["Q2\[Mu]", 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox["Q1\[Mu]", 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox["Q2\[Mu]", 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"Q1", ".", "Q2"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"Q1", ".", "Q2"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"Q1", ".", "Q2"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"Q1", ".", "Q2"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
      RowBox[{"\[Gamma]\[Mu]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["Q1", "2"], " ", 
            RowBox[{"L", ".", "P"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"L", ".", "Q1"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"P", ".", "Q1"}], ")"}], "3"]}]]}], "-", 
         FractionBox["3", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"Q10", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"L", ".", "Q1"}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"]}]], "-", 
         FractionBox["L0", 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "+", 
         FractionBox[
          RowBox[{"L", ".", "P"}], 
          RowBox[{"2", " ", 
           SuperscriptBox["P0", "2"], " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["Q2", "2"], " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "3"]}]], "-", 
         FractionBox["3", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"Q20", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"L", ".", "Q2"}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["Q2", "2"], " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["Q1", "2"], " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "-", 
         FractionBox["L0", 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"L", ".", "P"}], 
          RowBox[{"2", " ", 
           SuperscriptBox["P0", "2"], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["Q2", "2"], " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["Q1", "2"], " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox["1", 
          RowBox[{"2", " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"L", ".", "Q1"}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"L", ".", "Q2"}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"Q1", ".", "Q2"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"Q1", ".", "Q2"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q2"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"Q1", ".", "Q2"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"Q1", ".", "Q2"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q1"}], ")"}], "2"], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"mathcalD", " ", 
    RowBox[{
     SuperscriptBox["NB", "\[Prime]"], "[", "P0", "]"}], 
    RowBox[{"NB", "[", "L0", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Gamma]\[Mu]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"L", ".", "P"}], 
           RowBox[{"2", " ", "P0", " ", 
            RowBox[{"L", ".", "Q1"}], " ", 
            RowBox[{"P", ".", "Q1"}]}]]}], "-", 
         FractionBox[
          RowBox[{"L", ".", "P"}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
      RowBox[{"slashedQ2", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
      RowBox[{"slashedQ1", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"L\[Mu]", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "+", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"L", ".", "P"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}], "+", 
      RowBox[{"slashedP", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["L\[Mu]", 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "-", 
         FractionBox["L\[Mu]", 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}]}]], "-", 
         FractionBox["L\[Mu]", 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "+", 
         FractionBox["L\[Mu]", 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"L", ".", "Q1"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q2"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]], "-", 
         FractionBox[
          RowBox[{"P\[Mu]", " ", 
           RowBox[{"L", ".", "Q2"}]}], 
          RowBox[{"2", " ", "P0", " ", 
           RowBox[{"L", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q1"}], " ", 
           RowBox[{"P", ".", "Q2"}]}]]}], ")"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9803369985274067`*^9, 3.980337003659683*^9}, {
  3.9803373199687366`*^9, 3.9803373236044407`*^9}, {3.9803382346028175`*^9, 
  3.980338249916441*^9}, {3.9803383561826096`*^9, 3.980338375581089*^9}, {
  3.9804088501331863`*^9, 3.980408852883808*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"f62e5c33-6645-e345-bd7f-179b333dcb70"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two-Loop LP Self-Energy", "Chapter",
 CellChangeTimes->{{3.9897764834809113`*^9, 3.9897764874769726`*^9}, {
  3.9897765212510185`*^9, 
  3.9897765277146034`*^9}},ExpressionUUID->"59398e59-ed67-4e44-aa59-\
28701002b0d2"],

Cell[CellGroupData[{

Cell["metric sector", "Section",
 CellChangeTimes->{{3.989829248921978*^9, 
  3.9898292545916405`*^9}},ExpressionUUID->"7569de4e-6459-a344-a6f4-\
28165f6f15b2"],

Cell[CellGroupData[{

Cell["NFNF sector", "Subsection",
 CellChangeTimes->{{3.9898311832625027`*^9, 3.989831183597315*^9}, {
  3.9898312213322487`*^9, 
  3.989831227053692*^9}},ExpressionUUID->"e59771db-13e7-824f-8e30-\
d04adfac0592"],

Cell[BoxData[
 RowBox[{"\[CapitalSigma]NFNFm", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["mathcalD", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["Q", "2"], " ", "slashedL"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", ".", "Q"}], ")"}], "3"]], "-", 
         FractionBox[
          RowBox[{"Q0", " ", "slashedL"}], 
          RowBox[{"L0", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", ".", "Q"}], ")"}], "2"]}]], "-", 
         FractionBox["slashedL", 
          RowBox[{
           SuperscriptBox["L0", "2"], " ", 
           RowBox[{"L", ".", "Q"}]}]], "+", 
         FractionBox["\[Gamma]0", 
          RowBox[{"L0", " ", 
           RowBox[{"L", ".", "Q"}]}]], "-", 
         FractionBox["slashedP", 
          RowBox[{
           RowBox[{"L", ".", "P"}], " ", 
           RowBox[{"L", ".", "Q"}]}]]}], ")"}]}], "+", 
      RowBox[{"mathcalD", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["Q", "2"], " ", "slashedP"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q"}], ")"}], "3"]]}], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["Q", "2"], " ", "slashedL"}], 
          RowBox[{
           RowBox[{"L", ".", "Q"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q"}], ")"}], "2"]}]]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"8", " ", "slashedQ"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"P", ".", "Q"}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"8", " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q"}]}], 
       RowBox[{
        RowBox[{"L", ".", "P"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "slashedL"}], 
       RowBox[{
        RowBox[{"L", ".", "P"}], " ", 
        RowBox[{"P", ".", "Q"}]}]]}], ")"}], 
    RowBox[{"NF", "[", "P0", "]"}], 
    RowBox[{"NF", "[", "L0", "]"}]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["mathcalD", "2"], " ", "slashedL"}], 
     RowBox[{"L0", " ", 
      RowBox[{"L", ".", "Q"}]}]], 
    RowBox[{
     SuperscriptBox["NF", "\[Prime]"], "[", "L0", "]"}], 
    RowBox[{"NF", "[", "P0", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9898293789460793`*^9, 3.989829437762512*^9}, {
  3.989829504358984*^9, 3.9898295119692764`*^9}, {3.989829661236145*^9, 
  3.989829671004345*^9}, {3.9898297106921864`*^9, 3.989829742292858*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"5f0cf343-e23c-dc4c-b6e0-2968163c8e11"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"bd68d4c8-4345-a040-9bb0-01c6669fa942"]
}, Closed]],

Cell[CellGroupData[{

Cell["NBNF sector", "Subsection",
 CellChangeTimes->{{3.989831199878208*^9, 3.989831200260477*^9}, {
  3.9898312307126465`*^9, 
  3.9898312310797367`*^9}},ExpressionUUID->"9ae1b2fd-5ed7-1444-8c06-\
ddfddd2445b7"],

Cell[BoxData[
 RowBox[{"\[CapitalSigma]NBNFm", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["mathcalD", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["\[Gamma]0", 
           RowBox[{"L0", " ", 
            RowBox[{"L", ".", "Q"}]}]]}], "+", 
         RowBox[{"slashedP", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"L", ".", "Q"}]}]], "+", 
            FractionBox[
             SuperscriptBox["Q", "2"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q"}], ")"}], "3"]]}], ")"}]}], "+", 
         RowBox[{"slashedL", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              SuperscriptBox["Q", "2"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L", ".", "Q"}], ")"}], "3"]]}], "+", 
            FractionBox["Q0", 
             RowBox[{"L0", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L", ".", "Q"}], ")"}], "2"]}]], "+", 
            FractionBox["1", 
             RowBox[{
              SuperscriptBox["L0", "2"], " ", 
              RowBox[{"L", ".", "Q"}]}]], "+", 
            FractionBox["1", 
             RowBox[{
              RowBox[{"L", ".", "P"}], " ", 
              RowBox[{"P", ".", "Q"}]}]]}], ")"}]}], "-", 
         FractionBox["slashedQ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q"}], ")"}], "2"]]}], ")"}]}], "+", 
      RowBox[{"mathcalD", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"slashedP", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["Q", "2"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q"}], ")"}], "3"]]}], "+", 
            FractionBox[
             RowBox[{"4", " ", "Q0"}], 
             RowBox[{"P0", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"P", ".", "Q"}], ")"}], "2"]}]], "+", 
            FractionBox["4", 
             RowBox[{
              SuperscriptBox["P0", "2"], " ", 
              RowBox[{"P", ".", "Q"}]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["Q", "2"]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L", ".", "Q"}], ")"}], "2"], " ", 
              RowBox[{"P", ".", "Q"}]}]]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"4", " ", "slashedQ"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q"}], ")"}], "2"]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["Q", "2"], " ", "slashedL"}], 
          RowBox[{
           RowBox[{"L", ".", "Q"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", ".", "Q"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", "\[Gamma]0"}], 
          RowBox[{"P0", " ", 
           RowBox[{"P", ".", "Q"}]}]]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"8", " ", "slashedQ"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"P", ".", "Q"}], ")"}], "2"]], "+", 
      FractionBox[
       RowBox[{"8", " ", "slashedP", " ", 
        RowBox[{"L", ".", "Q"}]}], 
       RowBox[{
        RowBox[{"L", ".", "P"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"P", ".", "Q"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "slashedL"}], 
       RowBox[{
        RowBox[{"L", ".", "P"}], " ", 
        RowBox[{"P", ".", "Q"}]}]]}], ")"}], 
    RowBox[{"NB", "[", "P0", "]"}], 
    RowBox[{"NF", "[", "L0", "]"}]}], "-", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", "mathcalD", " ", "slashedP"}], 
     RowBox[{"P0", " ", 
      RowBox[{"P", ".", "Q"}]}]], 
    RowBox[{
     SuperscriptBox["NB", "\[Prime]"], "[", "P0", "]"}], 
    RowBox[{"NF", "[", "L0", "]"}]}], "-", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["mathcalD", "2"], " ", " ", "slashedL"}], 
     RowBox[{"L0", " ", 
      RowBox[{"L", ".", "Q"}]}]], 
    RowBox[{"NB", "[", "P0", "]"}], 
    RowBox[{
     SuperscriptBox["NF", "\[Prime]"], "[", "L0", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9898294472798576`*^9, 3.9898294494088*^9}, {
  3.9898295151696644`*^9, 3.9898296317644024`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"da6a47ca-6853-ad44-897b-2b13a4b51988"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"8660f572-bd7c-104b-a0d1-c34108488452"]
}, Closed]],

Cell[CellGroupData[{

Cell["NBNB sector", "Subsection",
 CellChangeTimes->{{3.9898312062271824`*^9, 
  3.989831233432167*^9}},ExpressionUUID->"8417b3a0-3953-1d42-b904-\
1ad0af5f8b54"],

Cell[BoxData[
 RowBox[{"\[CapitalSigma]NBNBm", ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["mathcalD", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["Q", "2"], " ", "slashedP"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"P", ".", "Q"}], ")"}], "3"]]}], "+", 
        FractionBox["slashedQ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"P", ".", "Q"}], ")"}], "2"]], "-", 
        FractionBox["slashedL", 
         RowBox[{
          RowBox[{"L", ".", "P"}], " ", 
          RowBox[{"P", ".", "Q"}]}]]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"2", " ", "mathcalD", " ", 
       SuperscriptBox["Q", "2"], " ", "slashedL"}], 
      RowBox[{
       RowBox[{"L", ".", "Q"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"P", ".", "Q"}], ")"}], "2"]}]]}], ")"}], 
   RowBox[{"NB", "[", "P0", "]"}], 
   RowBox[{"NB", "[", "L0", "]"}]}]}]], "Input",
 CellLabel->"In[62]:=",ExpressionUUID->"ea9f21c2-9118-f842-8563-51ef9d065e99"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.9898296634600086`*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"07cee17f-3f3f-c548-8fa9-c2e4817408f2"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["mixed metric-longitudinal sector", "Section",
 CellChangeTimes->{{3.989829260620981*^9, 
  3.989829267625849*^9}},ExpressionUUID->"17cafc57-3abd-6b45-a4d6-\
476932c2ae73"],

Cell[CellGroupData[{

Cell["NFNF", "Subsection",
 CellChangeTimes->{{3.989831630655508*^9, 
  3.9898316312760715`*^9}},ExpressionUUID->"83e3dcfc-357d-2f45-a394-\
18285b6eaf81"],

Cell[BoxData[
 RowBox[{"\[CapitalSigma]NFNF\[Xi]", ":=", 
  RowBox[{"mathcalD", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "slashedQ"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"P", ".", "Q"}], ")"}], "2"]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["Q", "2"], " ", "slashedL"}], 
      RowBox[{
       RowBox[{"L", ".", "Q"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"P", ".", "Q"}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["Q", "2"], " ", "slashedQ", " ", 
       RowBox[{"L", ".", "P"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", ".", "Q"}], ")"}], "3"], " ", 
       RowBox[{"P", ".", "Q"}]}]]}], ")"}], 
   RowBox[{"NF", "[", "P0", "]"}], 
   RowBox[{"NF", "[", "L0", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9898316524746704`*^9, 3.9898316956204605`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"daebdfc9-4d7f-7f4e-b36a-976e5113973e"]
}, Closed]],

Cell[CellGroupData[{

Cell["NBNF", "Subsection",
 CellChangeTimes->{{3.9898316359283733`*^9, 
  3.9898316384327946`*^9}},ExpressionUUID->"3b2df1a9-6470-db46-931f-\
21f55ce7656b"],

Cell[BoxData[
 RowBox[{"\[CapitalSigma]NBNF\[Xi]", ":=", 
  RowBox[{"mathcalD", 
   RowBox[{"(", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"NB", "[", "P0", "]"}], 
      RowBox[{"NF", "[", "L0", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"slashedP", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["Q", "2"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"P", ".", "Q"}], ")"}], "3"]], "-", 
           FractionBox["Q0", 
            RowBox[{"P0", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q"}], ")"}], "2"]}]], "-", 
           FractionBox["1", 
            RowBox[{
             SuperscriptBox["P0", "2"], " ", 
             RowBox[{"P", ".", "Q"}]}]], "+", 
           FractionBox[
            SuperscriptBox["Q", "2"], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q"}], ")"}], "2"], " ", 
             RowBox[{"P", ".", "Q"}]}]]}], ")"}]}], "+", 
        RowBox[{"slashedQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q"}], ")"}], "2"]]}], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["Q", "2"], " ", 
             RowBox[{"L", ".", "P"}]}], 
            RowBox[{
             RowBox[{"L", ".", "Q"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q"}], ")"}], "3"]}]], "-", 
           FractionBox["2", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"P", ".", "Q"}], ")"}], "2"]], "+", 
           FractionBox[
            RowBox[{"Q0", " ", 
             RowBox[{"L", ".", "P"}]}], 
            RowBox[{"P0", " ", 
             RowBox[{"L", ".", "Q"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["Q", "2"], " ", 
             RowBox[{"L", ".", "P"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", ".", "Q"}], ")"}], "3"], " ", 
             RowBox[{"P", ".", "Q"}]}]], "-", 
           FractionBox["L0", 
            RowBox[{"P0", " ", 
             RowBox[{"L", ".", "Q"}], " ", 
             RowBox[{"P", ".", "Q"}]}]], "+", 
           FractionBox[
            RowBox[{"L", ".", "P"}], 
            RowBox[{
             SuperscriptBox["P0", "2"], " ", 
             RowBox[{"L", ".", "Q"}], " ", 
             RowBox[{"P", ".", "Q"}]}]]}], ")"}]}], "+", 
        FractionBox["\[Gamma]0", 
         RowBox[{"P0", " ", 
          RowBox[{"P", ".", "Q"}]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["slashedP", 
         RowBox[{"P0", " ", 
          RowBox[{"P", ".", "Q"}]}]], "-", 
        FractionBox[
         RowBox[{"slashedQ", " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"P0", " ", 
          RowBox[{"L", ".", "Q"}], " ", 
          RowBox[{"P", ".", "Q"}]}]]}], ")"}], 
      RowBox[{
       SuperscriptBox["NB", "\[Prime]"], "[", "P0", "]"}], 
      RowBox[{"NF", "[", "L0", "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9898317430871544`*^9, 3.9898318247385387`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"dbc6b5fe-daef-8c48-8537-8e4f8085956f"]
}, Closed]],

Cell[CellGroupData[{

Cell["NBNB", "Subsection",
 CellChangeTimes->{{3.989831642834547*^9, 
  3.989831643493231*^9}},ExpressionUUID->"6c212d57-e723-a34f-8630-\
f5223c9f9ec4"],

Cell[BoxData[
 RowBox[{"\[CapitalSigma]NBNB\[Xi]", ":=", 
  RowBox[{"mathcalD", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"slashedP", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["Q", "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q"}], ")"}], "3"]]}], "+", 
           FractionBox["Q0", 
            RowBox[{"P0", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q"}], ")"}], "2"]}]], "+", 
           FractionBox["1", 
            RowBox[{
             SuperscriptBox["P0", "2"], " ", 
             RowBox[{"P", ".", "Q"}]}]]}], ")"}]}], "+", 
        RowBox[{"slashedQ", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["Q", "2"], " ", 
             RowBox[{"L", ".", "P"}]}], 
            RowBox[{
             RowBox[{"L", ".", "Q"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q"}], ")"}], "3"]}]], "+", 
           FractionBox["2", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"P", ".", "Q"}], ")"}], "2"]], "-", 
           FractionBox[
            RowBox[{"Q0", " ", 
             RowBox[{"L", ".", "P"}]}], 
            RowBox[{"P0", " ", 
             RowBox[{"L", ".", "Q"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"P", ".", "Q"}], ")"}], "2"]}]], "+", 
           FractionBox["L0", 
            RowBox[{"P0", " ", 
             RowBox[{"L", ".", "Q"}], " ", 
             RowBox[{"P", ".", "Q"}]}]], "-", 
           FractionBox[
            RowBox[{"L", ".", "P"}], 
            RowBox[{
             SuperscriptBox["P0", "2"], " ", 
             RowBox[{"L", ".", "Q"}], " ", 
             RowBox[{"P", ".", "Q"}]}]]}], ")"}]}], "-", 
        FractionBox["\[Gamma]0", 
         RowBox[{"P0", " ", 
          RowBox[{"P", ".", "Q"}]}]]}], ")"}], 
      RowBox[{"NB", "[", "P0", "]"}], 
      RowBox[{"NB", "[", "L0", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["slashedP", 
          RowBox[{"P0", " ", 
           RowBox[{"P", ".", "Q"}]}]]}], "+", 
        FractionBox[
         RowBox[{"slashedQ", " ", 
          RowBox[{"L", ".", "P"}]}], 
         RowBox[{"P0", " ", 
          RowBox[{"L", ".", "Q"}], " ", 
          RowBox[{"P", ".", "Q"}]}]]}], ")"}], 
      RowBox[{
       SuperscriptBox["NB", "\[Prime]"], "[", "P0", "]"}], 
      RowBox[{"NB", "[", "L0", "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9898318382140865`*^9, 3.989831902921644*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"5d1a9e49-3a3b-d04b-9a30-eae16011a773"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1135.8, 568.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1. Inherited,
FrontEndVersion->"14.2 for Microsoft Windows (64-bit) (March 14, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"26b9c910-10a2-ad4c-93aa-f7e33ca542ea"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[1482, 35, 299, 6, 30, "Item",ExpressionUUID->"bb354fed-7d8a-8c44-8b85-38b7ba24f0bf"],
Cell[1784, 43, 4291, 73, 302, "Output",ExpressionUUID->"3d43feb0-7bf5-c847-86ad-f6726ba7ba1c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6112, 121, 665, 12, 50, "Item",ExpressionUUID->"2e564eb9-1723-de41-8679-fdc36a299c47"],
Cell[6780, 135, 3909, 116, 57, "Subitem",ExpressionUUID->"0c8851fb-3c30-7048-ac1a-b046ea83a3e4"],
Cell[10692, 253, 4170, 124, 57, "Subitem",ExpressionUUID->"50975bc0-3568-e545-99f0-8624006435d8"],
Cell[14865, 379, 3440, 99, 57, "Subitem",ExpressionUUID->"bd095829-1fee-3e46-a720-112f244f137d"]
}, Open  ]],
Cell[18320, 481, 364, 5, 30, "Item",ExpressionUUID->"af3f3872-8594-c045-9f53-9a6fedaf4f33"],
Cell[18687, 488, 2154, 64, 35, "Item",ExpressionUUID->"c8ec3cbd-ddf6-a241-bacd-fbf2f1eded6d"],
Cell[20844, 554, 2254, 68, 35, "Item",ExpressionUUID->"0d2d2974-6451-df4b-aaeb-3df9cbe79c67"],
Cell[23101, 624, 1804, 51, 35, "Item",ExpressionUUID->"d530261c-2d78-e643-870e-aacfa4dcacac"],
Cell[24908, 677, 340, 7, 60, "Abstract",ExpressionUUID->"3e54cfa7-db4e-7449-95e9-10502ad86f65"],
Cell[25251, 686, 2028, 37, 387, "Output",ExpressionUUID->"8a6aa92e-2ad0-5841-84c9-613a6d55d253"],
Cell[27282, 725, 882, 18, 73, "Output",ExpressionUUID->"583a7577-3e4f-0d40-863d-c595321de509"],
Cell[28167, 745, 99, 1, 4, "PageBreak",ExpressionUUID->"0949f747-33c0-e647-9f28-12d53c36ac9a",
 PageBreakBelow->True],
Cell[28269, 748, 697, 16, 54, "Output",ExpressionUUID->"8993b5c6-b6f7-8b43-b863-02425dbacbc9"],
Cell[28969, 766, 99, 1, 4, "PageBreak",ExpressionUUID->"c3005af7-d0f6-7c46-94ef-89cf2a0b6e81",
 PageBreakBelow->True],
Cell[29071, 769, 633, 10, 135, "Item",ExpressionUUID->"24f7dce3-0499-994e-bcb0-339c5529d9b7"],
Cell[29707, 781, 99, 1, 4, "PageBreak",ExpressionUUID->"87aa78ad-c914-a042-85c7-57a70a306f8b",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[29831, 786, 215, 4, 96, "Title",ExpressionUUID->"16bdef6e-3082-c649-abfc-2ed120347336"],
Cell[CellGroupData[{
Cell[30071, 794, 353, 5, 67, "Chapter",ExpressionUUID->"6215148f-f87c-7d49-959c-51a990bbb22d"],
Cell[CellGroupData[{
Cell[30449, 803, 159, 3, 65, "Section",ExpressionUUID->"3bd5332e-424f-f140-9e8e-e667d737ba79"],
Cell[CellGroupData[{
Cell[30633, 810, 165, 3, 52, "Subsection",ExpressionUUID->"8d2c6fa4-c7e5-054a-a2ef-f55236bf963f"],
Cell[30801, 815, 1363, 36, 57, "Input",ExpressionUUID->"1e2778b4-f5c0-084a-b672-53d90e9788bc"],
Cell[32167, 853, 1712, 47, 57, "Input",ExpressionUUID->"c0b20b90-da5c-4542-a1fe-24b3ce8feac6"]
}, Closed]],
Cell[CellGroupData[{
Cell[33916, 905, 167, 3, 38, "Subsection",ExpressionUUID->"4226c9f4-1cd9-854c-a8db-023dbb5f770c"],
Cell[34086, 910, 4561, 117, 130, "Input",ExpressionUUID->"7ae45b2e-8f44-da44-b6f9-f7dfbd238ffa"],
Cell[38650, 1029, 5320, 146, 134, "Input",ExpressionUUID->"51c58ab3-5cda-c44f-8028-9844a2f84c3d"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[44019, 1181, 209, 4, 52, "Section",ExpressionUUID->"548539df-998d-c040-b1f1-1ba1ee9a0f89"],
Cell[CellGroupData[{
Cell[44253, 1189, 165, 3, 60, "Subsection",ExpressionUUID->"79f09854-3d2a-c84b-90f1-7a25a642c45b"],
Cell[44421, 1194, 5491, 155, 314, "Input",ExpressionUUID->"e00f21a0-efec-2444-9af4-771af0a5d679"],
Cell[49915, 1351, 99, 1, 4, "PageBreak",ExpressionUUID->"c1136af6-670e-1847-9f54-94eae1f77533",
 PageBreakBelow->True],
Cell[50017, 1354, 5272, 151, 292, "Input",ExpressionUUID->"2d08d83f-dc5c-4043-955e-e4a1fc96d4e4"]
}, Closed]],
Cell[CellGroupData[{
Cell[55326, 1510, 167, 3, 42, "Subsection",ExpressionUUID->"b28b5437-5992-9f42-92ff-4bc7407d42f9"],
Cell[55496, 1515, 9073, 264, 240, "Input",ExpressionUUID->"95ff5d61-b840-a74c-ba34-2ae415bbf125"],
Cell[64572, 1781, 99, 1, 4, "PageBreak",ExpressionUUID->"2cb9c170-5795-9c47-af5c-18a29d7b7a66",
 PageBreakBelow->True],
Cell[64674, 1784, 9186, 261, 235, "Input",ExpressionUUID->"2c062ed6-dc32-5a49-ab99-20fcb5bb0ef2"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[73921, 2052, 171, 3, 56, "Chapter",ExpressionUUID->"665ebe23-2d19-4844-85ec-2a7b5dbf378e"],
Cell[CellGroupData[{
Cell[74117, 2059, 159, 3, 74, "Section",ExpressionUUID->"6eb10534-9c66-e74f-97fa-f96d20954b7e"],
Cell[74279, 2064, 522, 14, 55, "Input",ExpressionUUID->"3eed1df4-7386-524a-8f64-f93f7bd1bb48"],
Cell[74804, 2080, 726, 21, 57, "Input",ExpressionUUID->"50aa46ad-9e14-684d-bc39-aa4b703797e3"]
}, Closed]],
Cell[CellGroupData[{
Cell[75567, 2106, 164, 3, 60, "Section",ExpressionUUID->"cfa22655-b6e7-6941-9c5d-aa9eb9d6e923"],
Cell[75734, 2111, 669, 19, 57, "Input",ExpressionUUID->"0833a4fe-97c3-ce41-8499-c239d2dd06f9"],
Cell[76406, 2132, 1581, 48, 57, "Input",ExpressionUUID->"28e16e9d-2839-794f-a88b-ac428867a4be"],
Cell[77990, 2182, 175, 3, 31, "Input",ExpressionUUID->"f247af05-136d-d445-83d5-6d447c46bbeb"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[78214, 2191, 488, 7, 56, "Chapter",ExpressionUUID->"db70e1d3-be4e-ee4b-b10c-368224c28cc9"],
Cell[CellGroupData[{
Cell[78727, 2202, 162, 3, 74, "Section",ExpressionUUID->"081df51d-0c13-e94e-aa4b-bc6a115d8104"],
Cell[CellGroupData[{
Cell[78914, 2209, 163, 3, 60, "Subsection",ExpressionUUID->"e0a5bccb-344f-1f4d-8e9c-3a529aaa65be"],
Cell[CellGroupData[{
Cell[79102, 2216, 164, 3, 50, "Subsubsection",ExpressionUUID->"35be1ab0-5593-954f-a024-08bcf21d3170"],
Cell[79269, 2221, 8048, 207, 195, "Input",ExpressionUUID->"9a985247-33db-fe4d-8866-c3c41ec4d873"]
}, Closed]],
Cell[CellGroupData[{
Cell[87354, 2433, 164, 3, 41, "Subsubsection",ExpressionUUID->"c936f1e1-d6ca-f440-8115-816b421f8844"],
Cell[87521, 2438, 10738, 278, 294, "Input",ExpressionUUID->"d9cd8e75-51fc-4648-a8a5-1e7a3d9e556a"]
}, Closed]],
Cell[CellGroupData[{
Cell[98296, 2721, 166, 3, 41, "Subsubsection",ExpressionUUID->"e5b28ee8-0b63-bf40-a3bb-beffadb123f0"],
Cell[98465, 2726, 3906, 101, 148, "Input",ExpressionUUID->"dbaf1a75-2387-0547-9d05-777a205865e2"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[102420, 2833, 157, 3, 42, "Subsection",ExpressionUUID->"63281104-3335-624b-b98c-b3c9b04540a2"],
Cell[CellGroupData[{
Cell[102602, 2840, 155, 3, 50, "Subsubsection",ExpressionUUID->"40547dcf-93f5-6340-93b3-546b471d1c55"],
Cell[102760, 2845, 31269, 833, 725, "Input",ExpressionUUID->"35cd3d95-e2d2-c440-957d-4afdc6803d37"]
}, Closed]],
Cell[CellGroupData[{
Cell[134066, 3683, 159, 3, 41, "Subsubsection",ExpressionUUID->"76ae5ed6-56de-7d45-88c4-b426d3006339"],
Cell[134228, 3688, 74280, 1832, 1594, "Input",ExpressionUUID->"2b72d990-f8aa-bb43-9875-ed9f45e8c716"]
}, Closed]],
Cell[CellGroupData[{
Cell[208545, 5525, 159, 3, 41, "Subsubsection",ExpressionUUID->"7ee9635d-337f-1845-bf4b-8939e79a2223"],
Cell[208707, 5530, 39205, 964, 871, "Input",ExpressionUUID->"b76b3ba1-8049-6249-b3c7-4bf038ff205a"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[247973, 6501, 160, 3, 60, "Section",ExpressionUUID->"dea6615a-4c69-1045-8549-67234d18e025"],
Cell[CellGroupData[{
Cell[248158, 6508, 163, 3, 60, "Subsection",ExpressionUUID->"15006040-2726-704c-9231-a71308218119"],
Cell[CellGroupData[{
Cell[248346, 6515, 164, 3, 50, "Subsubsection",ExpressionUUID->"8c0ad01f-199e-3a48-a758-72a950eefa23"],
Cell[248513, 6520, 24893, 669, 720, "Input",ExpressionUUID->"27248632-dc1c-4c49-8a73-6e2c7e79c819"],
Cell[CellGroupData[{
Cell[273431, 7193, 49255, 1330, 1371, "Input",ExpressionUUID->"2a94ecee-abac-4546-bb94-2a41d04bfcca"],
Cell[322689, 8525, 5555, 160, 100, "Output",ExpressionUUID->"38e843dc-c394-694b-9889-09b99dfee80c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[328293, 8691, 164, 3, 41, "Subsubsection",ExpressionUUID->"f369fbd3-6281-3049-a9ed-b96b0ae88db2"],
Cell[328460, 8696, 33156, 902, 821, "Input",ExpressionUUID->"49127a72-cf36-0a41-9631-52245bf1e738"]
}, Closed]],
Cell[CellGroupData[{
Cell[361653, 9603, 166, 3, 41, "Subsubsection",ExpressionUUID->"1cd5d3eb-265a-6840-9ddb-9abba85a58c4"],
Cell[361822, 9608, 9534, 258, 370, "Input",ExpressionUUID->"5f450d50-9177-5342-896f-0706414551cf"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[371405, 9872, 157, 3, 42, "Subsection",ExpressionUUID->"f676c5fa-fbb6-d943-8edf-894bc4ae6128"],
Cell[CellGroupData[{
Cell[371587, 9879, 155, 3, 50, "Subsubsection",ExpressionUUID->"5ca940f5-daf2-6a4d-9598-280fecc5f584"],
Cell[371745, 9884, 35730, 1010, 985, "Input",ExpressionUUID->"d65c38b2-e80b-0f41-90fe-6e0f3873ac50"]
}, Closed]],
Cell[CellGroupData[{
Cell[407512, 10899, 159, 3, 41, "Subsubsection",ExpressionUUID->"28b8b6c7-673e-7746-b607-ca42cacf8ec2"],
Cell[407674, 10904, 88504, 2509, 2101, "Input",ExpressionUUID->"dfd7261e-6587-fd47-adbc-c8de166c3511"]
}, Closed]],
Cell[CellGroupData[{
Cell[496215, 13418, 159, 3, 41, "Subsubsection",ExpressionUUID->"0a0224af-0507-fb48-9665-7226bd2a01db"],
Cell[496377, 13423, 45805, 1250, 1224, "Input",ExpressionUUID->"f62e5c33-6645-e345-bd7f-179b333dcb70"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[542255, 14681, 225, 4, 56, "Chapter",ExpressionUUID->"59398e59-ed67-4e44-aa59-28701002b0d2"],
Cell[CellGroupData[{
Cell[542505, 14689, 160, 3, 74, "Section",ExpressionUUID->"7569de4e-6459-a344-a6f4-28165f6f15b2"],
Cell[CellGroupData[{
Cell[542690, 14696, 212, 4, 60, "Subsection",ExpressionUUID->"e59771db-13e7-824f-8e30-d04adfac0592"],
Cell[542905, 14702, 2871, 83, 108, "Input",ExpressionUUID->"5f0cf343-e23c-dc4c-b6e0-2968163c8e11"],
Cell[545779, 14787, 329, 10, 8, "Text",ExpressionUUID->"bd68d4c8-4345-a040-9bb0-01c6669fa942"]
}, Closed]],
Cell[CellGroupData[{
Cell[546145, 14802, 212, 4, 42, "Subsection",ExpressionUUID->"9ae1b2fd-5ed7-1444-8c06-ddfddd2445b7"],
Cell[546360, 14808, 4775, 139, 225, "Input",ExpressionUUID->"da6a47ca-6853-ad44-897b-2b13a4b51988"],
Cell[551138, 14949, 329, 10, 8, "Text",ExpressionUUID->"8660f572-bd7c-104b-a0d1-c34108488452"]
}, Closed]],
Cell[CellGroupData[{
Cell[551504, 14964, 161, 3, 42, "Subsection",ExpressionUUID->"8417b3a0-3953-1d42-b904-1ad0af5f8b54"],
Cell[551668, 14969, 1139, 34, 57, "Input",ExpressionUUID->"ea9f21c2-9118-f842-8563-51ef9d065e99"],
Cell[552810, 15005, 149, 2, 31, "Input",ExpressionUUID->"07cee17f-3f3f-c548-8fa9-c2e4817408f2"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[553008, 15013, 177, 3, 60, "Section",ExpressionUUID->"17cafc57-3abd-6b45-a4d6-476932c2ae73"],
Cell[CellGroupData[{
Cell[553210, 15020, 154, 3, 60, "Subsection",ExpressionUUID->"83e3dcfc-357d-2f45-a394-18285b6eaf81"],
Cell[553367, 15025, 1019, 30, 57, "Input",ExpressionUUID->"daebdfc9-4d7f-7f4e-b36a-976e5113973e"]
}, Closed]],
Cell[CellGroupData[{
Cell[554423, 15060, 156, 3, 42, "Subsection",ExpressionUUID->"3b2df1a9-6470-db46-931f-21f55ce7656b"],
Cell[554582, 15065, 3584, 102, 170, "Input",ExpressionUUID->"dbc6b5fe-daef-8c48-8537-8e4f8085956f"]
}, Closed]],
Cell[CellGroupData[{
Cell[558203, 15172, 152, 3, 42, "Subsection",ExpressionUUID->"6c212d57-e723-a34f-8630-f5223c9f9ec4"],
Cell[558358, 15177, 2901, 83, 170, "Input",ExpressionUUID->"5d1a9e49-3a3b-d04b-9a30-eae16011a773"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/ThermalQED-integrands.wl <==
ANFm := (-I)*(D - 6)*\[Epsilon]^\[Mu]\[Alpha]\[Beta]\[Rho]*
     (-((K\[Alpha]*P\[Beta]*Q1^2)/(2*K . P*(P . Q1)^2)) + 
      (K^2*K\[Alpha]*P\[Beta])/(2*(K . P)^2*P . Q1) + 
      (K\[Alpha]*P\[Beta]*Q2^2)/(2*K . P*(P . Q2)^2) + 
      (K^2*K\[Alpha]*P\[Beta])/(2*(K . P)^2*P . Q2))*NF[P0]*
     \[Gamma]\[Rho]\[Gamma]5
 
ANBm := (-I)*(D - 6)*\[Epsilon]^\[Mu]\[Alpha]\[Beta]\[Rho]*
     ((P\[Alpha]*Q2^2*K\[Beta])/(2*P . Q1*(P . Q2)^2) + 
      (P\[Alpha]*Q1^2*K\[Beta])/(2*(P . Q1)^2*P . Q2) - 
      (Q1\[Alpha]*Q2\[Beta])/(P . Q1*P . Q2))*NB[P0]*\[Gamma]\[Rho]\[Gamma]5
 
ANF\[Xi] := (-I)*(\[Epsilon]^\[Alpha]\[Beta]\[Nu]\[Rho]*K\[Alpha]*P\[Beta]*
       ((P\[Mu]*Q1^2*Q1\[Nu])/(K . P*(P . Q1)^3) - (K^2*P\[Mu]*Q1\[Nu])/
         (2*(K . P)^2*(P . Q1)^2) - (Q1\[Mu]*Q1\[Nu])/(K . P*(P . Q1)^2) - 
        (P\[Mu]*Q2^2*Q2\[Nu])/(K . P*(P . Q2)^3) - (K^2*P\[Mu]*Q2\[Nu])/
         (2*(K . P)^2*(P . Q2)^2) + (Q2\[Mu]*Q2\[Nu])/(K . P*(P . Q2)^2)) + 
      \[Epsilon]^\[Mu]\[Alpha]\[Beta]\[Rho]*
       (-((P\[Alpha]*Q1^2*Q1\[Beta])/(P . Q1)^3) + (K\[Alpha]*P\[Beta]*Q1^2)/
         (2*K . P*(P . Q1)^2) + (K^2*P\[Alpha]*Q1\[Beta])/
         (2*K . P*(P . Q1)^2) + (P\[Alpha]*Q1\[Beta]*K . Q1)/
         (K . P*(P . Q1)^2) - (K\[Alpha]*Q1\[Beta])/(K . P*P . Q1) + 
        (P\[Alpha]*Q2^2*Q2\[Beta])/(P . Q2)^3 - (K\[Alpha]*P\[Beta]*Q2^2)/
         (2*K . P*(P . Q2)^2) + (K^2*P\[Alpha]*Q2\[Beta])/
         (2*K . P*(P . Q2)^2) - (P\[Alpha]*Q2\[Beta]*K . Q2)/
         (K . P*(P . Q2)^2) + (K\[Alpha]*Q2\[Beta])/(K . P*P . Q2)))*NF[P0]*
     \[Gamma]\[Rho]\[Gamma]5
 
ANB\[Xi] := (-I)*((\[Epsilon]^\[Mu]\[Alpha]\[Beta]\[Rho]*
         ((P\[Alpha]*Q10*Q1\[Beta])/(P0*(P . Q1)^2) - (g0\[Alpha]*Q1\[Beta])/
           (P0*P . Q1) + (P\[Alpha]*Q1\[Beta])/(P0^2*P . Q1) - 
          (P\[Alpha]*Q20*Q2\[Beta])/(P0*(P . Q2)^2) + (g0\[Alpha]*Q2\[Beta])/
           (P0*P . Q2) - (P\[Alpha]*Q2\[Beta])/(P0^2*P . Q2)) + 
        \[Epsilon]^\[Alpha]\[Beta]\[Nu]\[Rho]*
         (-((P\[Alpha]*P\[Mu]*Q1\[Beta]*Q20*Q2\[Nu])/(P0*P . Q1*
             (P . Q2)^2)) - (P\[Alpha]*P\[Mu]*Q10*Q1\[Beta]*Q2\[Nu])/
           (P0*(P . Q1)^2*P . Q2) + (g0\[Mu]*P\[Alpha]*Q1\[Beta]*Q2\[Nu])/
           (P0*P . Q1*P . Q2) + (g0\[Alpha]*P\[Mu]*Q1\[Beta]*Q2\[Nu])/
           (P0*P . Q1*P . Q2) - (P\[Alpha]*P\[Mu]*Q1\[Beta]*Q2\[Nu])/
           (P0^2*P . Q1*P . Q2)))*NB[P0] + 
      (\[Epsilon]^\[Mu]\[Alpha]\[Beta]\[Rho]*
         (-((P\[Alpha]*Q1\[Beta])/(P0*P . Q1)) + (P\[Alpha]*Q2\[Beta])/
           (P0*P . Q2)) + (P\[Alpha]*P\[Mu]*Q1\[Beta]*Q2\[Nu]*
          \[Epsilon]^\[Alpha]\[Beta]\[Nu]\[Rho])/(P0*P . Q1*P . Q2))*
       Derivative[1][NB][P0])*\[Gamma]\[Rho]\[Gamma]5
 
VNFm := mathcalD*(slashedK*(-((K^2*P\[Mu])/(2*(K . P)^2*P . Q1)) + 
        (K^2*P\[Mu])/(2*(K . P)^2*P . Q2) + (P\[Mu]*Q1^2)/
         (2*K . P*(P . Q1)^2) + (P\[Mu]*Q2^2)/(2*K . P*(P . Q2)^2)) + 
      \[Gamma]\[Mu]*(K^2/(2*K . P*P . Q1) - K^2/(2*K . P*P . Q2) - 
        Q1^2/(2*(P . Q1)^2) - Q2^2/(2*(P . Q2)^2)) + 
      slashedP*((K^4*P\[Mu])/(2*(K . P)^2*P . Q1*P . Q2) - 
        (K^2*K\[Mu])/(2*(K . P)^2*P . Q1) + (K^2*K\[Mu])/
         (2*(K . P)^2*P . Q2) - (K^2*P\[Mu]*Q1^2)/(2*(K . P)^2*(P . Q1)^2) - 
        (K^2*P\[Mu]*Q2^2)/(2*(K . P)^2*(P . Q2)^2) + 
        (K\[Mu]*Q1^2)/(2*K . P*(P . Q1)^2) + (K\[Mu]*Q2^2)/
         (2*K . P*(P . Q2)^2) + (P\[Mu]*Q1^4)/(2*K . P*(P . Q1)^3) - 
        (P\[Mu]*Q2^4)/(2*K . P*(P . Q2)^3)))*NF[P0]
 
VNBm := mathcalD*(slashedQ2*((P\[Mu]*Q1^2)/(2*(P . Q1)^2*P . Q2) + 
        (P\[Mu]*Q2^2)/(2*P . Q1*(P . Q2)^2) - Q1\[Mu]/(P . Q1*P . Q2)) + 
      slashedQ1*((P\[Mu]*Q1^2)/(2*(P . Q1)^2*P . Q2) + 
        (P\[Mu]*Q2^2)/(2*P . Q1*(P . Q2)^2) - Q2\[Mu]/(P . Q1*P . Q2)) + 
      slashedP*(-((P\[Mu]*Q1^4)/(2*(P . Q1)^3*P . Q2)) - 
        (P\[Mu]*Q1^2*Q2^2)/(2*(P . Q1)^2*(P . Q2)^2) - 
        (P\[Mu]*Q2^4)/(2*P . Q1*(P . Q2)^3) + (Q1^2*Q1\[Mu])/
         (2*(P . Q1)^2*P . Q2) + (Q1^2*Q2\[Mu])/(2*(P . Q1)^2*P . Q2) + 
        (Q1\[Mu]*Q2^2)/(2*P . Q1*(P . Q2)^2) + (Q2^2*Q2\[Mu])/
         (2*P . Q1*(P . Q2)^2)) + \[Gamma]\[Mu]*(-(Q1^2/(2*P . Q1*P . Q2)) - 
        Q1^2/(2*(P . Q1)^2) - Q2^2/(2*P . Q1*P . Q2) + 
        Q1 . Q2/(P . Q1*P . Q2) - Q2^2/(2*(P . Q2)^2)))*NB[P0]
 
VNF\[Xi] := (slashedQ1*(-((K^2*P\[Mu])/(2*(K . P)^2*P . Q1)) - 
        (K^2*P\[Mu])/(2*(K . P)^2*P . Q2) + K\[Mu]/(K . P*P . Q1) + 
        (3*P\[Mu]*Q1^2)/(2*K . P*(P . Q1)^2) + (P\[Mu]*K . Q1)/
         (K . P*(P . Q1)^2) - (P\[Mu]*Q2^2)/(2*K . P*(P . Q2)^2) - 
        Q1\[Mu]/(P . Q1)^2) + slashedQ2*
       (-((K^2*P\[Mu])/(2*(K . P)^2*P . Q1)) - (K^2*P\[Mu])/
         (2*(K . P)^2*P . Q2) + K\[Mu]/(K . P*P . Q2) + 
        (P\[Mu]*Q1^2)/(2*K . P*(P . Q1)^2) - (3*P\[Mu]*Q2^2)/
         (2*K . P*(P . Q2)^2) + (P\[Mu]*K . Q2)/(K . P*(P . Q2)^2) - 
        Q2\[Mu]/(P . Q2)^2) + slashedP*((K^2*P\[Mu]*Q1^2)/
         (2*(K . P)^2*(P . Q1)^2) + (K^2*P\[Mu]*K . Q1)/
         (2*(K . P)^2*(P . Q1)^2) + (K^2*P\[Mu]*Q2^2)/
         (2*(K . P)^2*(P . Q2)^2) - (K^2*P\[Mu]*K . Q2)/
         (2*(K . P)^2*(P . Q2)^2) - (K^2*Q1\[Mu])/(2*K . P*(P . Q1)^2) + 
        (K^2*Q2\[Mu])/(2*K . P*(P . Q2)^2) - (K\[Mu]*Q1^2)/
         (2*K . P*(P . Q1)^2) - (K\[Mu]*Q2^2)/(2*K . P*(P . Q2)^2) - 
        (P\[Mu]*Q1^4)/(K . P*(P . Q1)^3) - (P\[Mu]*Q1^2*K . Q1)/
         (K . P*(P . Q1)^3) + (P\[Mu]*Q2^4)/(K . P*(P . Q2)^3) - 
        (P\[Mu]*Q2^2*K . Q2)/(K . P*(P . Q2)^3) + (Q1^2*Q1\[Mu])/(P . Q1)^3 + 
        (Q2^2*Q2\[Mu])/(P . Q2)^3) + \[Gamma]\[Mu]*(K^2/(2*K . P*P . Q1) - 
        K^2/(2*K . P*P . Q2) - Q1^2/(2*(P . Q1)^2) - Q2^2/(2*(P . Q2)^2)))*
     NF[P0]
 
VNB\[Xi] := (slashedP*(-((g0\[Mu]*Q1 . Q2)/(P0*P . Q1*P . Q2)) + 
         (P\[Mu]*Q1 . Q2)/(P0^2*P . Q1*P . Q2) - Q1\[Mu]/(P0^2*P . Q1) - 
         Q2\[Mu]/(P0^2*P . Q2) + (P\[Mu]*Q10*Q1 . Q2)/(P0*(P . Q1)^2*
           P . Q2) + (P\[Mu]*Q20*Q1 . Q2)/(P0*P . Q1*(P . Q2)^2) - 
         (Q10*Q1\[Mu])/(P0*(P . Q1)^2) - (Q20*Q2\[Mu])/(P0*(P . Q2)^2) - 
         (P\[Mu]*Q1^2*Q1 . Q2)/((P . Q1)^3*P . Q2) - (P\[Mu]*Q1^2*Q1 . Q2)/
          (2*(P . Q1)^2*(P . Q2)^2) - (P\[Mu]*Q2^2*Q1 . Q2)/
          (2*(P . Q1)^2*(P . Q2)^2) - (P\[Mu]*Q2^2*Q1 . Q2)/
          (P . Q1*(P . Q2)^3) + (Q1^2*Q1\[Mu])/(P . Q1)^3 + 
         (Q1^2*Q2\[Mu])/(2*(P . Q1)^2*P . Q2) + (Q1^2*Q2\[Mu])/
          (2*P . Q1*(P . Q2)^2) + (Q1\[Mu]*Q2^2)/(2*(P . Q1)^2*P . Q2) + 
         (Q1\[Mu]*Q2^2)/(2*P . Q1*(P . Q2)^2) + (Q2^2*Q2\[Mu])/(P . Q2)^3) + 
       \[Gamma]0*(-((P\[Mu]*Q1 . Q2)/(P0*P . Q1*P . Q2)) + 
         Q1\[Mu]/(P0*P . Q1) + Q2\[Mu]/(P0*P . Q2)) + 
       slashedQ2*((P\[Mu]*Q1^2)/(2*(P . Q1)^2*P . Q2) + 
         (P\[Mu]*Q2^2)/(2*P . Q1*(P . Q2)^2) - Q1\[Mu]/(P . Q1*P . Q2)) + 
       slashedQ1*((P\[Mu]*Q1^2)/(2*(P . Q1)^2*P . Q2) + 
         (P\[Mu]*Q2^2)/(2*P . Q1*(P . Q2)^2) - Q2\[Mu]/(P . Q1*P . Q2)) + 
       \[Gamma]\[Mu]*(-(Q1^2/(2*P . Q1*P . Q2)) - Q1^2/(2*(P . Q1)^2) - 
         Q2^2/(2*P . Q1*P . Q2) + Q1 . Q2/(P . Q1*P . Q2) - 
         Q2^2/(2*(P . Q2)^2)))*NB[P0] + ((Q1\[Mu]*slashedP)/(P0*P . Q1) + 
       (Q2\[Mu]*slashedP)/(P0*P . Q2) - (P\[Mu]*slashedP*Q1 . Q2)/
        (P0*P . Q1*P . Q2))*Derivative[1][NB][P0]
 
\[CapitalSigma]NFm := mathcalD*((Q^4*slashedP)/(2*(P . Q)^3))*NF[P0]
 
\[CapitalSigma]NBm := mathcalD*(-((Q^4*slashedP)/(2*(P . Q)^3)) + 
      (Q^2*slashedQ)/(P . Q)^2)*NB[P0]
 
\[CapitalSigma]NF\[Xi] := ((2*Q^2*slashedQ)/(P . Q)^2 - 
      (Q^4*slashedP)/(P . Q)^3)*NF[P0]
 
\[CapitalSigma]NB\[Xi] := (-((Q^4*slashedP)/(P . Q)^3) + 
       (Q^2*Q0*slashedP)/(P0*(P . Q)^2) + (Q^2*slashedQ)/(P . Q)^2 + 
       (Q^2*slashedP)/(P0^2*P . Q) - (Q^2*\[Gamma]0)/(P0*P . Q))*NB[P0] - 
     (Q^2*slashedP*Derivative[1][NB][P0])/(P0*P . Q)
 
ANFNFm := (-I)*(mathcalD*(\[Epsilon]^\[Alpha]\[Beta]\[Nu]\[Rho]*
         (-((K\[Alpha]*L\[Beta]*L\[Mu]*P\[Nu])/(K . P*L . P*L . Q1*P . Q1)) - 
          (K\[Alpha]*L\[Beta]*L\[Mu]*P\[Nu])/(K . P*L . P*L . Q2*P . Q1) + 
          (K\[Alpha]*L\[Beta]*L\[Mu]*P\[Nu])/(K . P*L . P*L . Q1*P . Q2) + 
          (K\[Alpha]*L\[Beta]*L\[Mu]*P\[Nu])/(K . P*L . P*L . Q2*P . Q2)) + 
        \[Epsilon]^\[Mu]\[Alpha]\[Beta]\[Rho]*((4*K\[Alpha]*P\[Beta])/
           (K . P*(P . Q1)^2) + (K\[Alpha]*L\[Beta])/(K . P*L . Q1*P . Q1) + 
          (L\[Alpha]*P\[Beta]*K . L)/(K . P*L . P*L . Q1*P . Q1) + 
          (K\[Alpha]*L\[Beta])/(K . P*L . Q2*P . Q1) + 
          (L\[Alpha]*P\[Beta]*K . L)/(K . P*L . P*L . Q2*P . Q1) - 
          (4*K\[Alpha]*P\[Beta])/(K . P*(P . Q2)^2) - (K\[Alpha]*L\[Beta])/
           (K . P*L . Q1*P . Q2) - (L\[Alpha]*P\[Beta]*K . L)/
           (K . P*L . P*L . Q1*P . Q2) - (K\[Alpha]*L\[Beta])/
           (K . P*L . Q2*P . Q2) - (L\[Alpha]*P\[Beta]*K . L)/
           (K . P*L . P*L . Q2*P . Q2))) + mathcalD^2*
       \[Epsilon]^\[Mu]\[Alpha]\[Beta]\[Rho]*
       (-((K\[Alpha]*P\[Beta])/(2*K . P*(P . Q1)^2)) + (K\[Alpha]*P\[Beta])/
         (2*K . P*(P . Q2)^2)) + \[Epsilon]^\[Mu]\[Alpha]\[Beta]\[Rho]*
       (-((8*K\[Alpha]*P\[Beta])/(K . P*(P . Q1)^2)) + (4*L\[Alpha]*P\[Beta])/
         (L . P*(P . Q1)^2) + (8*K\[Alpha]*P\[Beta])/(K . P*(P . Q2)^2) - 
        (4*L\[Alpha]*P\[Beta])/(L . P*(P . Q2)^2)) + 
      \[Epsilon]^\[Alpha]\[Beta]\[Nu]\[Rho]*
       (-((4*K\[Alpha]*L\[Beta]*P\[Mu]*P\[Nu])/(K . P*L . P*(P . Q1)^2)) + 
        (4*K\[Alpha]*L\[Beta]*P\[Mu]*P\[Nu])/(K . P*L . P*(P . Q2)^2)))*
     NF[L0]*NF[P0]*\[Gamma]\[Rho]\[Gamma]5
 
ANBNFm := (-I)*NB[P0]*NF[L0]*(mathcalD*(\[Epsilon]^\[Alpha]\[Beta]\[Nu]\[Rho]*
         (-((K\[Alpha]*L\[Beta]*P\[Mu]*P\[Nu])/(K . L*L . P*L . Q1*P . Q1)) + 
          (K\[Alpha]*L\[Beta]*P\[Mu]*P\[Nu])/(K . L*L . P*L . Q2*P . Q1) - 
          (K\[Alpha]*L\[Beta]*P\[Mu]*P\[Nu])/(K . L*L . P*L . Q1*P . Q2) + 
          (K\[Alpha]*L\[Beta]*P\[Mu]*P\[Nu])/(K . L*L . P*L . Q2*P . Q2) + 
          (K\[Nu]*L\[Alpha]*L\[Mu]*P\[Beta])/(L . P*L . Q1*P . Q1*P . Q2) + 
          (K\[Nu]*L\[Alpha]*L\[Mu]*P\[Beta])/(L . P*L . Q2*P . Q1*P . Q2)) + 
        \[Epsilon]^\[Mu]\[Alpha]\[Beta]\[Rho]*
         (-((2*K\[Alpha]*L\[Beta])/(K . L*(L . Q1)^2)) + 
          (2*K\[Alpha]*L\[Beta])/(K . L*(L . Q2)^2) - (K\[Alpha]*P\[Beta])/
           (K . L*L . Q1*P . Q1) + (L\[Alpha]*P\[Beta]*K . P)/
           (K . L*L . P*L . Q1*P . Q1) + (K\[Alpha]*P\[Beta])/
           (K . L*L . Q2*P . Q1) - (L\[Alpha]*P\[Beta]*K . P)/
           (K . L*L . P*L . Q2*P . Q1) - (4*K\[Beta]*P\[Alpha])/
           (P . Q1*(P . Q2)^2) - (K\[Alpha]*P\[Beta])/(K . L*L . Q1*P . Q2) + 
          (L\[Alpha]*P\[Beta]*K . P)/(K . L*L . P*L . Q1*P . Q2) + 
          (K\[Alpha]*P\[Beta])/(K . L*L . Q2*P . Q2) - 
          (L\[Alpha]*P\[Beta]*K . P)/(K . L*L . P*L . Q2*P . Q2) - 
          (4*K\[Beta]*P\[Alpha])/((P . Q1)^2*P . Q2) - (K\[Beta]*L\[Alpha])/
           (L . Q1*P . Q1*P . Q2) - (K\[Beta]*L\[Alpha])/(L . Q2*P . Q1*
            P . Q2) + (L\[Alpha]*P\[Beta]*L . Q1)/(L . P*L . Q2*P . Q1*
            P . Q2) - (L\[Alpha]*P\[Beta]*L . Q2)/(L . P*L . Q1*P . Q1*
            P . Q2))) + mathcalD^2*\[Epsilon]^\[Mu]\[Alpha]\[Beta]\[Rho]*
       ((K\[Alpha]*L\[Beta])/(2*K . L*(L . Q1)^2) - (K\[Alpha]*L\[Beta])/
         (2*K . L*(L . Q2)^2) + (K\[Beta]*P\[Alpha])/(2*P . Q1*(P . Q2)^2) + 
        (K\[Beta]*P\[Alpha])/(2*(P . Q1)^2*P . Q2)) + 
      \[Epsilon]^\[Mu]\[Alpha]\[Beta]\[Rho]*
       (-((4*L\[Alpha]*P\[Beta])/(L . P*(P . Q1)^2)) + (4*L\[Alpha]*P\[Beta])/
         (L . P*(P . Q2)^2) + (8*K\[Beta]*P\[Alpha])/(P . Q1*(P . Q2)^2) + 
        (8*K\[Beta]*P\[Alpha])/((P . Q1)^2*P . Q2)) + 
      \[Epsilon]^\[Alpha]\[Beta]\[Nu]\[Rho]*
       ((4*K\[Nu]*L\[Alpha]*P\[Beta]*P\[Mu])/(L . P*P . Q1*(P . Q2)^2) + 
        (4*K\[Nu]*L\[Alpha]*P\[Beta]*P\[Mu])/(L . P*(P . Q1)^2*P . Q2)))*
     \[Gamma]\[Rho]\[Gamma]5
 
ANBNBm := (-I)*NB[L0]*NB[P0]*(mathcalD*(\[Epsilon]^\[Rho]\[Alpha]\[Beta]\[Nu]*
         ((K\[Nu]*L\[Alpha]*L\[Mu]*P\[Beta])/(L . P*L . Q1*P . Q1*P . Q2) + 
          (K\[Nu]*L\[Alpha]*L\[Mu]*P\[Beta])/(L . P*L . Q2*P . Q1*P . Q2)) + 
        \[Epsilon]^\[Mu]\[Rho]\[Alpha]\[Beta]*
         (-((2*K\[Beta]*P\[Alpha])/(P . Q1*(P . Q2)^2)) - 
          (2*K\[Beta]*P\[Alpha])/((P . Q1)^2*P . Q2) - (K\[Beta]*L\[Alpha])/
           (L . Q1*P . Q1*P . Q2) - (K\[Beta]*L\[Alpha])/(L . Q2*P . Q1*
            P . Q2) - (L\[Alpha]*P\[Beta]*L . Q1)/(L . P*L . Q2*P . Q1*
            P . Q2) + (L\[Alpha]*P\[Beta]*L . Q2)/(L . P*L . Q1*P . Q1*
            P . Q2))) + mathcalD^2*\[Epsilon]^\[Mu]\[Rho]\[Alpha]\[Beta]*
       ((K\[Beta]*P\[Alpha])/(2*P . Q1*(P . Q2)^2) + (K\[Beta]*P\[Alpha])/
         (2*(P . Q1)^2*P . Q2)))*\[Gamma]\[Rho]\[Gamma]5
 
ANFNF\[Xi] := (-I)*mathcalD*(\[Epsilon]^\[Mu]\[Alpha]\[Beta]\[Nu]*
       (-((K\[Rho]*L\[Alpha]*P\[Beta]*Q1\[Nu])/(4*K . P*L . Q1*(P . Q1)^2)) + 
        (K\[Alpha]*L\[Rho]*P\[Beta]*Q1\[Nu])/(4*K . P*L . Q1*(P . Q1)^2) - 
        (K\[Alpha]*L\[Beta]*P\[Rho]*Q1\[Nu])/(4*K . P*L . Q1*(P . Q1)^2) + 
        (K\[Alpha]*L\[Beta]*P\[Nu]*Q1\[Rho])/(4*K . P*L . Q1*(P . Q1)^2) - 
        (K\[Rho]*L\[Alpha]*P\[Beta]*Q1\[Nu])/(4*K . P*L . Q2*(P . Q1)^2) + 
        (K\[Alpha]*L\[Rho]*P\[Beta]*Q1\[Nu])/(4*K . P*L . Q2*(P . Q1)^2) - 
        (K\[Alpha]*L\[Beta]*P\[Rho]*Q1\[Nu])/(4*K . P*L . Q2*(P . Q1)^2) + 
        (K\[Alpha]*L\[Beta]*P\[Nu]*Q1\[Rho])/(4*K . P*L . Q2*(P . Q1)^2) + 
        (K\[Rho]*L\[Alpha]*P\[Beta]*Q2\[Nu])/(4*K . P*L . Q1*(P . Q2)^2) - 
        (K\[Alpha]*L\[Rho]*P\[Beta]*Q2\[Nu])/(4*K . P*L . Q1*(P . Q2)^2) + 
        (K\[Alpha]*L\[Beta]*P\[Rho]*Q2\[Nu])/(4*K . P*L . Q1*(P . Q2)^2) - 
        (K\[Alpha]*L\[Beta]*P\[Nu]*Q2\[Rho])/(4*K . P*L . Q1*(P . Q2)^2) + 
        (K\[Rho]*L\[Alpha]*P\[Beta]*Q2\[Nu])/(4*K . P*L . Q2*(P . Q2)^2) - 
        (K\[Alpha]*L\[Rho]*P\[Beta]*Q2\[Nu])/(4*K . P*L . Q2*(P . Q2)^2) + 
        (K\[Alpha]*L\[Beta]*P\[Rho]*Q2\[Nu])/(4*K . P*L . Q2*(P . Q2)^2) - 
        (K\[Alpha]*L\[Beta]*P\[Nu]*Q2\[Rho])/(4*K . P*L . Q2*(P . Q2)^2)) + 
      \[Epsilon]^\[Alpha]\[Beta]\[Nu]\[Sigma]*
       ((g\[Mu]\[Rho]*K\[Alpha]*L\[Beta]*P\[Nu]*Q1\[Sigma])/
         (4*K . P*L . Q1*(P . Q1)^2) + (g\[Mu]\[Rho]*K\[Alpha]*L\[Beta]*
          P\[Nu]*Q1\[Sigma])/(4*K . P*L . Q2*(P . Q1)^2) - 
        (g\[Mu]\[Rho]*K\[Alpha]*L\[Beta]*P\[Nu]*Q2\[Sigma])/
         (4*K . P*L . Q1*(P . Q2)^2) - (g\[Mu]\[Rho]*K\[Alpha]*L\[Beta]*
          P\[Nu]*Q2\[Sigma])/(4*K . P*L . Q2*(P . Q2)^2)) + 
      \[Epsilon]^\[Mu]\[Alpha]\[Beta]\[Rho]*
       (-((P\[Alpha]*Q1\[Beta])/(P . Q1)^3) - (L\[Alpha]*P\[Beta]*Q1^2)/
         (2*L . Q1*(P . Q1)^3) - (K\[Alpha]*P\[Beta])/(4*K . P*(P . Q1)^2) + 
        (L\[Alpha]*Q1\[Beta])/(4*L . Q1*(P . Q1)^2) + 
        (K^2*L\[Alpha]*P\[Beta])/(4*K . P*L . Q1*(P . Q1)^2) - 
        (P\[Alpha]*Q1\[Beta]*K . L)/(4*K . P*L . Q1*(P . Q1)^2) + 
        (L\[Alpha]*P\[Beta]*K . Q1)/(4*K . P*L . Q1*(P . Q1)^2) + 
        (K\[Alpha]*Q1\[Beta]*L . P)/(4*K . P*L . Q1*(P . Q1)^2) - 
        (L\[Alpha]*Q1\[Beta])/(4*L . Q2*(P . Q1)^2) - 
        (P\[Alpha]*Q1\[Beta]*K . L)/(4*K . P*L . Q2*(P . Q1)^2) + 
        (L\[Alpha]*P\[Beta]*K . Q1)/(4*K . P*L . Q2*(P . Q1)^2) + 
        (K\[Alpha]*Q1\[Beta]*L . P)/(4*K . P*L . Q2*(P . Q1)^2) - 
        (K\[Alpha]*P\[Beta]*L . Q1)/(4*K . P*L . Q2*(P . Q1)^2) + 
        (K\[Alpha]*L\[Beta])/(4*K . P*L . Q1*P . Q1) + (K\[Alpha]*L\[Beta])/
         (4*K . P*L . Q2*P . Q1) + (P\[Alpha]*Q2\[Beta])/(P . Q2)^3 + 
        (L\[Alpha]*P\[Beta]*Q2^2)/(2*L . Q2*(P . Q2)^3) + 
        (K\[Alpha]*P\[Beta])/(4*K . P*(P . Q2)^2) + (L\[Alpha]*Q2\[Beta])/
         (4*L . Q1*(P . Q2)^2) + (P\[Alpha]*Q2\[Beta]*K . L)/
         (4*K . P*L . Q1*(P . Q2)^2) - (L\[Alpha]*P\[Beta]*K . Q2)/
         (4*K . P*L . Q1*(P . Q2)^2) - (K\[Alpha]*Q2\[Beta]*L . P)/
         (4*K . P*L . Q1*(P . Q2)^2) - (L\[Alpha]*Q2\[Beta])/
         (4*L . Q2*(P . Q2)^2) + (K^2*L\[Alpha]*P\[Beta])/
         (4*K . P*L . Q2*(P . Q2)^2) + (P\[Alpha]*Q2\[Beta]*K . L)/
         (4*K . P*L . Q2*(P . Q2)^2) - (L\[Alpha]*P\[Beta]*K . Q2)/
         (4*K . P*L . Q2*(P . Q2)^2) - (K\[Alpha]*Q2\[Beta]*L . P)/
         (4*K . P*L . Q2*(P . Q2)^2) + (K\[Alpha]*P\[Beta]*L . Q2)/
         (4*K . P*L . Q1*(P . Q2)^2) - (K\[Alpha]*L\[Beta])/
         (4*K . P*L . Q1*P . Q2) - (K\[Alpha]*L\[Beta])/
         (4*K . P*L . Q2*P . Q2)) + \[Epsilon]^\[Alpha]\[Beta]\[Nu]\[Rho]*
       (-((L\[Alpha]*P\[Beta]*P\[Mu]*Q1\[Nu])/(2*K . P*L . P*(L . Q1)^2)) - 
        (L\[Alpha]*P\[Beta]*P\[Mu]*Q2\[Nu])/(2*K . P*L . P*(L . Q2)^2) + 
        (K\[Alpha]*P\[Beta]*P\[Mu]*Q1\[Nu])/(K . P*(P . Q1)^3) + 
        (K\[Alpha]*L\[Beta]*P\[Mu]*P\[Nu]*Q1^2)/(2*K . P*L . Q1*(P . Q1)^3) + 
        (L\[Alpha]*P\[Beta]*P\[Mu]*Q1^2*Q1\[Nu])/(2*K . P*L . Q1*
          (P . Q1)^3) - (L\[Alpha]*P\[Beta]*P\[Mu]*Q1^2*Q1\[Nu])/
         (2*K . P*L . Q2*(P . Q1)^3) - (K^2*K\[Alpha]*L\[Beta]*P\[Mu]*P\[Nu])/
         (4*(K . P)^2*L . Q1*(P . Q1)^2) - (K^2*L\[Alpha]*P\[Beta]*P\[Mu]*
          Q1\[Nu])/(4*(K . P)^2*L . Q1*(P . Q1)^2) - 
        (K\[Alpha]*L\[Beta]*P\[Nu]*Q1\[Mu])/(4*K . P*L . Q1*(P . Q1)^2) + 
        (K\[Mu]*L\[Alpha]*P\[Beta]*Q1\[Nu])/(4*K . P*L . Q1*(P . Q1)^2) + 
        (K\[Alpha]*L\[Mu]*P\[Beta]*Q1\[Nu])/(4*K . P*L . Q1*(P . Q1)^2) - 
        (K\[Alpha]*L\[Beta]*P\[Mu]*Q1\[Nu])/(4*K . P*L . Q1*(P . Q1)^2) + 
        (K^2*L\[Alpha]*P\[Beta]*P\[Mu]*Q1\[Nu])/(4*(K . P)^2*L . Q2*
          (P . Q1)^2) - (K\[Alpha]*L\[Beta]*P\[Nu]*Q1\[Mu])/
         (4*K . P*L . Q2*(P . Q1)^2) - (K\[Mu]*L\[Alpha]*P\[Beta]*Q1\[Nu])/
         (4*K . P*L . Q2*(P . Q1)^2) + (K\[Alpha]*L\[Mu]*P\[Beta]*Q1\[Nu])/
         (4*K . P*L . Q2*(P . Q1)^2) + (K\[Alpha]*L\[Beta]*P\[Mu]*Q1\[Nu])/
         (4*K . P*L . Q2*(P . Q1)^2) - (L\[Alpha]*L\[Mu]*P\[Beta]*Q1\[Nu])/
         (2*L . P*L . Q2*(P . Q1)^2) + (L\[Alpha]*P\[Beta]*P\[Mu]*Q1^2*
          Q1\[Nu])/(2*K . P*(L . Q1)^3*P . Q1) - 
        (L\[Alpha]*P\[Beta]*P\[Mu]*Q2^2*Q2\[Nu])/(2*K . P*(L . Q2)^3*
          P . Q1) - (L\[Alpha]*P\[Beta]*P\[Mu]*Q2\[Nu])/(2*L . P*(L . Q2)^2*
          P . Q1) - (K\[Alpha]*P\[Beta]*P\[Mu]*Q2\[Nu])/(K . P*(P . Q2)^3) - 
        (L\[Alpha]*P\[Beta]*P\[Mu]*Q2^2*Q2\[Nu])/(2*K . P*L . Q1*
          (P . Q2)^3) - (K\[Alpha]*L\[Beta]*P\[Mu]*P\[Nu]*Q2^2)/
         (2*K . P*L . Q2*(P . Q2)^3) + (L\[Alpha]*P\[Beta]*P\[Mu]*Q2^2*
          Q2\[Nu])/(2*K . P*L . Q2*(P . Q2)^3) - 
        (K^2*L\[Alpha]*P\[Beta]*P\[Mu]*Q2\[Nu])/(4*(K . P)^2*L . Q1*
          (P . Q2)^2) + (K\[Alpha]*L\[Beta]*P\[Nu]*Q2\[Mu])/
         (4*K . P*L . Q1*(P . Q2)^2) + (K\[Mu]*L\[Alpha]*P\[Beta]*Q2\[Nu])/
         (4*K . P*L . Q1*(P . Q2)^2) - (K\[Alpha]*L\[Mu]*P\[Beta]*Q2\[Nu])/
         (4*K . P*L . Q1*(P . Q2)^2) - (K\[Alpha]*L\[Beta]*P\[Mu]*Q2\[Nu])/
         (4*K . P*L . Q1*(P . Q2)^2) - (K^2*K\[Alpha]*L\[Beta]*P\[Mu]*P\[Nu])/
         (4*(K . P)^2*L . Q2*(P . Q2)^2) + (K^2*L\[Alpha]*P\[Beta]*P\[Mu]*
          Q2\[Nu])/(4*(K . P)^2*L . Q2*(P . Q2)^2) + 
        (K\[Alpha]*L\[Beta]*P\[Nu]*Q2\[Mu])/(4*K . P*L . Q2*(P . Q2)^2) - 
        (K\[Mu]*L\[Alpha]*P\[Beta]*Q2\[Nu])/(4*K . P*L . Q2*(P . Q2)^2) - 
        (K\[Alpha]*L\[Mu]*P\[Beta]*Q2\[Nu])/(4*K . P*L . Q2*(P . Q2)^2) + 
        (K\[Alpha]*L\[Beta]*P\[Mu]*Q2\[Nu])/(4*K . P*L . Q2*(P . Q2)^2) - 
        (L\[Alpha]*P\[Beta]*P\[Mu]*Q1^2*Q1\[Nu])/(2*K . P*(L . Q1)^3*
          P . Q2) + (L\[Alpha]*P\[Beta]*P\[Mu]*Q2^2*Q2\[Nu])/
         (2*K . P*(L . Q2)^3*P . Q2) + (L\[Alpha]*P\[Beta]*P\[Mu]*Q1\[Nu]*
          P . Q1)/(2*K . P*L . P*(L . Q1)^2*P . Q2) + 
        (L\[Alpha]*P\[Beta]*P\[Mu]*Q2\[Nu]*P . Q2)/(2*K . P*L . P*(L . Q2)^2*
          P . Q1)))*\[Gamma]\[Rho]\[Gamma]5*NF[L0]*NF[P0]
 
ANBNF\[Xi] := (-I)*mathcalD*
     ((\[Epsilon]^\[Mu]\[Alpha]\[Beta]\[Nu]*
         (-((K\[Rho]*L\[Alpha]*P\[Beta]*Q1\[Nu])/(4*K . L*(L . Q1)^2*
             P . Q1)) + (K\[Alpha]*L\[Rho]*P\[Beta]*Q1\[Nu])/
           (4*K . L*(L . Q1)^2*P . Q1) - (K\[Alpha]*L\[Beta]*P\[Rho]*Q1\[Nu])/
           (4*K . L*(L . Q1)^2*P . Q1) + (K\[Alpha]*L\[Beta]*P\[Nu]*Q1\[Rho])/
           (4*K . L*(L . Q1)^2*P . Q1) + (K\[Rho]*L\[Alpha]*P\[Beta]*Q2\[Nu])/
           (4*K . L*(L . Q2)^2*P . Q1) - (K\[Alpha]*L\[Rho]*P\[Beta]*Q2\[Nu])/
           (4*K . L*(L . Q2)^2*P . Q1) + (K\[Alpha]*L\[Beta]*P\[Rho]*Q2\[Nu])/
           (4*K . L*(L . Q2)^2*P . Q1) - (K\[Alpha]*L\[Beta]*P\[Nu]*Q2\[Rho])/
           (4*K . L*(L . Q2)^2*P . Q1) - (L\[Rho]*P\[Alpha]*Q1\[Beta]*
            Q2\[Nu])/(4*L . Q1*P . Q1*(P . Q2)^2) + 
          (L\[Alpha]*P\[Rho]*Q1\[Beta]*Q2\[Nu])/(4*L . Q1*P . Q1*
            (P . Q2)^2) - (L\[Alpha]*P\[Beta]*Q1\[Rho]*Q2\[Nu])/
           (4*L . Q1*P . Q1*(P . Q2)^2) + (L\[Alpha]*P\[Beta]*Q1\[Nu]*
            Q2\[Rho])/(4*L . Q1*P . Q1*(P . Q2)^2) - 
          (L\[Rho]*P\[Alpha]*Q1\[Beta]*Q2\[Nu])/(4*L . Q2*P . Q1*
            (P . Q2)^2) + (L\[Alpha]*P\[Rho]*Q1\[Beta]*Q2\[Nu])/
           (4*L . Q2*P . Q1*(P . Q2)^2) - (L\[Alpha]*P\[Beta]*Q1\[Rho]*
            Q2\[Nu])/(4*L . Q2*P . Q1*(P . Q2)^2) + 
          (L\[Alpha]*P\[Beta]*Q1\[Nu]*Q2\[Rho])/(4*L . Q2*P . Q1*
            (P . Q2)^2) - (K\[Rho]*L\[Alpha]*P\[Beta]*Q1\[Nu])/
           (4*K . L*(L . Q1)^2*P . Q2) + (K\[Alpha]*L\[Rho]*P\[Beta]*Q1\[Nu])/
           (4*K . L*(L . Q1)^2*P . Q2) - (K\[Alpha]*L\[Beta]*P\[Rho]*Q1\[Nu])/
           (4*K . L*(L . Q1)^2*P . Q2) + (K\[Alpha]*L\[Beta]*P\[Nu]*Q1\[Rho])/
           (4*K . L*(L . Q1)^2*P . Q2) + (K\[Rho]*L\[Alpha]*P\[Beta]*Q2\[Nu])/
           (4*K . L*(L . Q2)^2*P . Q2) - (K\[Alpha]*L\[Rho]*P\[Beta]*Q2\[Nu])/
           (4*K . L*(L . Q2)^2*P . Q2) + (K\[Alpha]*L\[Beta]*P\[Rho]*Q2\[Nu])/
           (4*K . L*(L . Q2)^2*P . Q2) - (K\[Alpha]*L\[Beta]*P\[Nu]*Q2\[Rho])/
           (4*K . L*(L . Q2)^2*P . Q2) - (L\[Rho]*P\[Alpha]*Q1\[Beta]*
            Q2\[Nu])/(4*L . Q1*(P . Q1)^2*P . Q2) + 
          (L\[Alpha]*P\[Rho]*Q1\[Beta]*Q2\[Nu])/(4*L . Q1*(P . Q1)^2*
            P . Q2) - (L\[Alpha]*P\[Beta]*Q1\[Rho]*Q2\[Nu])/
           (4*L . Q1*(P . Q1)^2*P . Q2) + (L\[Alpha]*P\[Beta]*Q1\[Nu]*
            Q2\[Rho])/(4*L . Q1*(P . Q1)^2*P . Q2) - 
          (L\[Rho]*P\[Alpha]*Q1\[Beta]*Q2\[Nu])/(4*L . Q2*(P . Q1)^2*
            P . Q2) + (L\[Alpha]*P\[Rho]*Q1\[Beta]*Q2\[Nu])/
           (4*L . Q2*(P . Q1)^2*P . Q2) - (L\[Alpha]*P\[Beta]*Q1\[Rho]*
            Q2\[Nu])/(4*L . Q2*(P . Q1)^2*P . Q2) + 
          (L\[Alpha]*P\[Beta]*Q1\[Nu]*Q2\[Rho])/(4*L . Q2*(P . Q1)^2*
            P . Q2)) + \[Epsilon]^\[Alpha]\[Beta]\[Nu]\[Sigma]*
         ((g\[Mu]\[Rho]*K\[Alpha]*L\[Beta]*P\[Nu]*Q1\[Sigma])/
           (4*K . L*(L . Q1)^2*P . Q1) - (g\[Mu]\[Rho]*K\[Alpha]*L\[Beta]*
            P\[Nu]*Q2\[Sigma])/(4*K . L*(L . Q2)^2*P . Q1) + 
          (g\[Mu]\[Rho]*L\[Alpha]*P\[Beta]*Q1\[Nu]*Q2\[Sigma])/
           (4*L . Q1*P . Q1*(P . Q2)^2) + (g\[Mu]\[Rho]*L\[Alpha]*P\[Beta]*
            Q1\[Nu]*Q2\[Sigma])/(4*L . Q2*P . Q1*(P . Q2)^2) + 
          (g\[Mu]\[Rho]*K\[Alpha]*L\[Beta]*P\[Nu]*Q1\[Sigma])/
           (4*K . L*(L . Q1)^2*P . Q2) - (g\[Mu]\[Rho]*K\[Alpha]*L\[Beta]*
            P\[Nu]*Q2\[Sigma])/(4*K . L*(L . Q2)^2*P . Q2) + 
          (g\[Mu]\[Rho]*L\[Alpha]*P\[Beta]*Q1\[Nu]*Q2\[Sigma])/
           (4*L . Q1*(P . Q1)^2*P . Q2) + (g\[Mu]\[Rho]*L\[Alpha]*P\[Beta]*
            Q1\[Nu]*Q2\[Sigma])/(4*L . Q2*(P . Q1)^2*P . Q2)) + 
        \[Epsilon]^\[Alpha]\[Beta]\[Nu]\[Rho]*
         (-((K\[Alpha]*L\[Beta]*L\[Mu]*Q1\[Nu])/(K . L*(L . Q1)^3)) - 
          (L\[Alpha]*L\[Mu]*P\[Beta]*Q1\[Nu])/(2*K . L*L . P*(L . Q1)^2) + 
          (K\[Alpha]*L\[Beta]*L\[Mu]*Q2\[Nu])/(K . L*(L . Q2)^3) - 
          (L\[Alpha]*L\[Mu]*P\[Beta]*Q2\[Nu])/(2*K . L*L . P*(L . Q2)^2) - 
          (L\[Alpha]*L\[Mu]*P\[Beta]*Q1^2*Q1\[Nu])/(2*K . L*L . Q1*
            (P . Q1)^3) + (L\[Alpha]*L\[Mu]*P\[Beta]*Q1^2*Q1\[Nu])/
           (2*K . L*L . Q2*(P . Q1)^3) + (L\[Alpha]*L\[Mu]*P\[Beta]*Q10*
            Q1\[Nu])/(2*P0*K . L*L . Q1*(P . Q1)^2) - 
          (L\[Alpha]*L\[Mu]*P\[Beta]*Q10*Q1\[Nu])/(2*P0*K . L*L . Q2*
            (P . Q1)^2) + (K\[Alpha]*L\[Beta]*L\[Mu]*P\[Nu]*Q1^2)/
           (2*K . L*(L . Q1)^3*P . Q1) + (L\[Alpha]*L\[Mu]*P\[Beta]*Q1^2*
            Q1\[Nu])/(2*K . L*(L . Q1)^3*P . Q1) - 
          (K^2*K\[Alpha]*L\[Beta]*L\[Mu]*P\[Nu])/(4*(K . L)^2*(L . Q1)^2*
            P . Q1) - (K^2*L\[Alpha]*L\[Mu]*P\[Beta]*Q1\[Nu])/
           (4*(K . L)^2*(L . Q1)^2*P . Q1) - (K\[Alpha]*L\[Beta]*P\[Nu]*
            Q1\[Mu])/(4*K . L*(L . Q1)^2*P . Q1) + 
          (K\[Mu]*L\[Alpha]*P\[Beta]*Q1\[Nu])/(4*K . L*(L . Q1)^2*P . Q1) + 
          (K\[Alpha]*L\[Mu]*P\[Beta]*Q1\[Nu])/(4*K . L*(L . Q1)^2*P . Q1) - 
          (K\[Alpha]*L\[Beta]*P\[Mu]*Q1\[Nu])/(4*K . L*(L . Q1)^2*P . Q1) - 
          (g0\[Beta]*L\[Alpha]*L\[Mu]*Q1\[Nu])/(2*P0*K . L*L . Q1*P . Q1) + 
          (L\[Alpha]*L\[Mu]*P\[Beta]*Q1\[Nu])/(2*P0^2*K . L*L . Q1*P . Q1) - 
          (L\[Alpha]*L\[Mu]*P\[Beta]*Q2^2*Q2\[Nu])/(2*K . L*(L . Q2)^3*
            P . Q1) - (K^2*L\[Alpha]*L\[Mu]*P\[Beta]*Q2\[Nu])/
           (4*(K . L)^2*(L . Q2)^2*P . Q1) + (K\[Alpha]*L\[Beta]*P\[Nu]*
            Q2\[Mu])/(4*K . L*(L . Q2)^2*P . Q1) + 
          (K\[Mu]*L\[Alpha]*P\[Beta]*Q2\[Nu])/(4*K . L*(L . Q2)^2*P . Q1) + 
          (K\[Alpha]*L\[Mu]*P\[Beta]*Q2\[Nu])/(4*K . L*(L . Q2)^2*P . Q1) + 
          (K\[Alpha]*L\[Beta]*P\[Mu]*Q2\[Nu])/(4*K . L*(L . Q2)^2*P . Q1) - 
          (L\[Alpha]*L\[Mu]*P\[Beta]*Q2\[Nu]*K . P)/(2*K . L*L . P*(L . Q2)^2*
            P . Q1) + (g0\[Beta]*L\[Alpha]*L\[Mu]*Q1\[Nu])/
           (2*P0*K . L*L . Q2*P . Q1) - (L\[Alpha]*L\[Mu]*P\[Beta]*Q1\[Nu])/
           (2*P0^2*K . L*L . Q2*P . Q1) + (L\[Alpha]*L\[Mu]*P\[Beta]*Q2^2*
            Q2\[Nu])/(2*K . L*L . Q1*(P . Q2)^3) - 
          (L\[Alpha]*L\[Mu]*P\[Beta]*Q2^2*Q2\[Nu])/(2*K . L*L . Q2*
            (P . Q2)^3) - (P\[Alpha]*P\[Mu]*Q1\[Beta]*Q2\[Nu])/
           (P . Q1*(P . Q2)^3) + (L\[Alpha]*P\[Beta]*P\[Mu]*Q2^2*Q2\[Nu])/
           (2*L . Q1*P . Q1*(P . Q2)^3) - (L\[Alpha]*P\[Beta]*P\[Mu]*Q1\[Nu]*
            Q2^2)/(2*L . Q2*P . Q1*(P . Q2)^3) - (L\[Alpha]*L\[Mu]*P\[Beta]*
            Q20*Q2\[Nu])/(2*P0*K . L*L . Q1*(P . Q2)^2) + 
          (L\[Alpha]*L\[Mu]*P\[Beta]*Q20*Q2\[Nu])/(2*P0*K . L*L . Q2*
            (P . Q2)^2) - (P\[Alpha]*P\[Mu]*Q1\[Beta]*Q2\[Nu])/
           ((P . Q1)^2*(P . Q2)^2) + (L\[Alpha]*P\[Beta]*P\[Mu]*Q1^2*Q2\[Nu])/
           (4*L . Q1*(P . Q1)^2*(P . Q2)^2) + (L\[Alpha]*P\[Beta]*P\[Mu]*Q2^2*
            Q2\[Nu])/(4*L . Q1*(P . Q1)^2*(P . Q2)^2) - 
          (L\[Alpha]*P\[Beta]*P\[Mu]*Q1^2*Q1\[Nu])/(4*L . Q2*(P . Q1)^2*
            (P . Q2)^2) - (L\[Alpha]*P\[Beta]*P\[Mu]*Q1\[Nu]*Q2^2)/
           (4*L . Q2*(P . Q1)^2*(P . Q2)^2) - (L\[Alpha]*P\[Beta]*Q1\[Nu]*
            Q2\[Mu])/(4*L . Q1*P . Q1*(P . Q2)^2) - 
          (L\[Mu]*P\[Alpha]*Q1\[Beta]*Q2\[Nu])/(4*L . Q1*P . Q1*(P . Q2)^2) - 
          (L\[Alpha]*P\[Mu]*Q1\[Beta]*Q2\[Nu])/(4*L . Q1*P . Q1*(P . Q2)^2) - 
          (L\[Alpha]*P\[Beta]*Q1\[Mu]*Q2\[Nu])/(4*L . Q1*P . Q1*(P . Q2)^2) - 
          (L\[Alpha]*P\[Beta]*P\[Mu]*Q20*Q2\[Nu])/(2*P0*L . Q1*P . Q1*
            (P . Q2)^2) + (L\[Alpha]*P\[Beta]*P\[Mu]*Q1\[Nu]*Q20)/
           (2*P0*L . Q2*P . Q1*(P . Q2)^2) + (L\[Alpha]*P\[Beta]*Q1\[Nu]*
            Q2\[Mu])/(4*L . Q2*P . Q1*(P . Q2)^2) - 
          (L\[Mu]*P\[Alpha]*Q1\[Beta]*Q2\[Nu])/(4*L . Q2*P . Q1*(P . Q2)^2) - 
          (L\[Alpha]*P\[Mu]*Q1\[Beta]*Q2\[Nu])/(4*L . Q2*P . Q1*(P . Q2)^2) + 
          (L\[Alpha]*P\[Beta]*Q1\[Mu]*Q2\[Nu])/(4*L . Q2*P . Q1*(P . Q2)^2) - 
          (L\[Alpha]*L\[Mu]*P\[Beta]*Q1^2*Q1\[Nu])/(2*K . L*(L . Q1)^3*
            P . Q2) + (K^2*L\[Alpha]*L\[Mu]*P\[Beta]*Q1\[Nu])/
           (4*(K . L)^2*(L . Q1)^2*P . Q2) - (K\[Alpha]*L\[Beta]*P\[Nu]*
            Q1\[Mu])/(4*K . L*(L . Q1)^2*P . Q2) - 
          (K\[Mu]*L\[Alpha]*P\[Beta]*Q1\[Nu])/(4*K . L*(L . Q1)^2*P . Q2) - 
          (K\[Alpha]*L\[Mu]*P\[Beta]*Q1\[Nu])/(4*K . L*(L . Q1)^2*P . Q2) - 
          (K\[Alpha]*L\[Beta]*P\[Mu]*Q1\[Nu])/(4*K . L*(L . Q1)^2*P . Q2) + 
          (L\[Alpha]*L\[Mu]*P\[Beta]*Q1\[Nu]*K . P)/(2*K . L*L . P*(L . Q1)^2*
            P . Q2) + (g0\[Beta]*L\[Alpha]*L\[Mu]*Q2\[Nu])/
           (2*P0*K . L*L . Q1*P . Q2) - (L\[Alpha]*L\[Mu]*P\[Beta]*Q2\[Nu])/
           (2*P0^2*K . L*L . Q1*P . Q2) - (K\[Alpha]*L\[Beta]*L\[Mu]*P\[Nu]*
            Q2^2)/(2*K . L*(L . Q2)^3*P . Q2) + (L\[Alpha]*L\[Mu]*P\[Beta]*
            Q2^2*Q2\[Nu])/(2*K . L*(L . Q2)^3*P . Q2) - 
          (K^2*K\[Alpha]*L\[Beta]*L\[Mu]*P\[Nu])/(4*(K . L)^2*(L . Q2)^2*
            P . Q2) + (K^2*L\[Alpha]*L\[Mu]*P\[Beta]*Q2\[Nu])/
           (4*(K . L)^2*(L . Q2)^2*P . Q2) + (K\[Alpha]*L\[Beta]*P\[Nu]*
            Q2\[Mu])/(4*K . L*(L . Q2)^2*P . Q2) - 
          (K\[Mu]*L\[Alpha]*P\[Beta]*Q2\[Nu])/(4*K . L*(L . Q2)^2*P . Q2) - 
          (K\[Alpha]*L\[Mu]*P\[Beta]*Q2\[Nu])/(4*K . L*(L . Q2)^2*P . Q2) + 
          (K\[Alpha]*L\[Beta]*P\[Mu]*Q2\[Nu])/(4*K . L*(L . Q2)^2*P . Q2) - 
          (g0\[Beta]*L\[Alpha]*L\[Mu]*Q2\[Nu])/(2*P0*K . L*L . Q2*P . Q2) + 
          (L\[Alpha]*L\[Mu]*P\[Beta]*Q2\[Nu])/(2*P0^2*K . L*L . Q2*P . Q2) - 
          (P\[Alpha]*P\[Mu]*Q1\[Beta]*Q2\[Nu])/((P . Q1)^3*P . Q2) + 
          (L\[Alpha]*P\[Beta]*P\[Mu]*Q1^2*Q2\[Nu])/(2*L . Q1*(P . Q1)^3*
            P . Q2) - (L\[Alpha]*P\[Beta]*P\[Mu]*Q1^2*Q1\[Nu])/
           (2*L . Q2*(P . Q1)^3*P . Q2) - (L\[Alpha]*P\[Beta]*Q1\[Nu]*
            Q2\[Mu])/(4*L . Q1*(P . Q1)^2*P . Q2) - 
          (L\[Alpha]*P\[Beta]*P\[Mu]*Q10*Q2\[Nu])/(2*P0*L . Q1*(P . Q1)^2*
            P . Q2) - (L\[Mu]*P\[Alpha]*Q1\[Beta]*Q2\[Nu])/
           (4*L . Q1*(P . Q1)^2*P . Q2) - (L\[Alpha]*P\[Mu]*Q1\[Beta]*
            Q2\[Nu])/(4*L . Q1*(P . Q1)^2*P . Q2) - 
          (L\[Alpha]*P\[Beta]*Q1\[Mu]*Q2\[Nu])/(4*L . Q1*(P . Q1)^2*P . Q2) + 
          (L\[Alpha]*P\[Beta]*P\[Mu]*Q10*Q1\[Nu])/(2*P0*L . Q2*(P . Q1)^2*
            P . Q2) + (L\[Alpha]*P\[Beta]*Q1\[Nu]*Q2\[Mu])/
           (4*L . Q2*(P . Q1)^2*P . Q2) - (L\[Mu]*P\[Alpha]*Q1\[Beta]*
            Q2\[Nu])/(4*L . Q2*(P . Q1)^2*P . Q2) - 
          (L\[Alpha]*P\[Mu]*Q1\[Beta]*Q2\[Nu])/(4*L . Q2*(P . Q1)^2*P . Q2) + 
          (L\[Alpha]*P\[Beta]*Q1\[Mu]*Q2\[Nu])/(4*L . Q2*(P . Q1)^2*P . Q2) - 
          (L\[Alpha]*P\[Beta]*P\[Mu]*Q1^2*Q1\[Nu])/(2*(L . Q1)^3*P . Q1*
            P . Q2) + (g0\[Mu]*L\[Alpha]*P\[Beta]*Q2\[Nu])/
           (2*P0*L . Q1*P . Q1*P . Q2) + (g0\[Beta]*L\[Alpha]*P\[Mu]*Q2\[Nu])/
           (2*P0*L . Q1*P . Q1*P . Q2) - (L\[Alpha]*P\[Beta]*P\[Mu]*Q2\[Nu])/
           (2*P0^2*L . Q1*P . Q1*P . Q2) + (L\[Alpha]*P\[Beta]*P\[Mu]*Q2^2*
            Q2\[Nu])/(2*(L . Q2)^3*P . Q1*P . Q2) - 
          (g0\[Mu]*L\[Alpha]*P\[Beta]*Q1\[Nu])/(2*P0*L . Q2*P . Q1*P . Q2) - 
          (g0\[Beta]*L\[Alpha]*P\[Mu]*Q1\[Nu])/(2*P0*L . Q2*P . Q1*P . Q2) + 
          (L\[Alpha]*P\[Beta]*P\[Mu]*Q1\[Nu])/(2*P0^2*L . Q2*P . Q1*P . Q2) + 
          (L\[Alpha]*L\[Mu]*P\[Beta]*Q1\[Nu]*P . Q1)/(2*K . L*L . P*
            (L . Q1)^2*P . Q2) + (L\[Alpha]*L\[Mu]*P\[Beta]*Q2\[Nu]*P . Q2)/
           (2*K . L*L . P*(L . Q2)^2*P . Q1)) + 
        \[Epsilon]^\[Mu]\[Alpha]\[Beta]\[Rho]*((L\[Alpha]*Q1\[Beta])/
           (L . Q1)^3 + (K\[Alpha]*L\[Beta])/(4*K . L*(L . Q1)^2) - 
          (L\[Alpha]*Q2\[Beta])/(L . Q2)^3 - (K\[Alpha]*L\[Beta])/
           (4*K . L*(L . Q2)^2) + (P\[Alpha]*Q1\[Beta])/(P . Q1)^3 - 
          (L\[Alpha]*P\[Beta]*Q1^2)/(2*L . Q1*(P . Q1)^3) + 
          (L\[Alpha]*P\[Beta]*Q10)/(2*P0*L . Q1*(P . Q1)^2) + 
          (L\[Alpha]*Q1\[Beta])/(4*L . Q1*(P . Q1)^2) + (L\[Alpha]*Q1\[Beta])/
           (4*L . Q2*(P . Q1)^2) - (L\[Alpha]*P\[Beta]*Q1^2)/
           (2*(L . Q1)^3*P . Q1) - (P\[Alpha]*Q1\[Beta])/(4*(L . Q1)^2*
            P . Q1) + (K^2*L\[Alpha]*P\[Beta])/(4*K . L*(L . Q1)^2*P . Q1) + 
          (L\[Alpha]*Q1\[Beta]*K . P)/(4*K . L*(L . Q1)^2*P . Q1) + 
          (L\[Alpha]*P\[Beta]*K . Q1)/(4*K . L*(L . Q1)^2*P . Q1) - 
          (K\[Alpha]*Q1\[Beta]*L . P)/(4*K . L*(L . Q1)^2*P . Q1) - 
          (g0\[Beta]*L\[Alpha])/(2*P0*L . Q1*P . Q1) + (L\[Alpha]*P\[Beta])/
           (2*P0^2*L . Q1*P . Q1) - (K\[Alpha]*P\[Beta])/(4*K . L*L . Q1*
            P . Q1) - (P\[Alpha]*Q2\[Beta])/(4*(L . Q2)^2*P . Q1) - 
          (L\[Alpha]*Q2\[Beta]*K . P)/(4*K . L*(L . Q2)^2*P . Q1) - 
          (L\[Alpha]*P\[Beta]*K . Q2)/(4*K . L*(L . Q2)^2*P . Q1) + 
          (K\[Alpha]*Q2\[Beta]*L . P)/(4*K . L*(L . Q2)^2*P . Q1) + 
          (K\[Alpha]*P\[Beta])/(4*K . L*L . Q2*P . Q1) - 
          (P\[Alpha]*Q2\[Beta])/(P . Q2)^3 + (L\[Alpha]*P\[Beta]*Q2^2)/
           (2*L . Q2*(P . Q2)^3) - (L\[Alpha]*Q2\[Beta])/
           (4*L . Q1*(P . Q2)^2) - (L\[Alpha]*P\[Beta]*Q20)/
           (2*P0*L . Q2*(P . Q2)^2) - (L\[Alpha]*Q2\[Beta])/
           (4*L . Q2*(P . Q2)^2) + (P\[Alpha]*Q1\[Beta])/
           (4*P . Q1*(P . Q2)^2) - (P\[Alpha]*Q2\[Beta])/
           (4*P . Q1*(P . Q2)^2) - (L\[Alpha]*P\[Beta]*Q2^2)/
           (4*L . Q1*P . Q1*(P . Q2)^2) + (Q1\[Alpha]*Q2\[Beta]*L . P)/
           (4*L . Q1*P . Q1*(P . Q2)^2) + (L\[Alpha]*P\[Beta]*Q1^2)/
           (4*L . Q2*P . Q1*(P . Q2)^2) + (Q1\[Alpha]*Q2\[Beta]*L . P)/
           (4*L . Q2*P . Q1*(P . Q2)^2) - (P\[Alpha]*Q2\[Beta]*L . Q1)/
           (4*L . Q2*P . Q1*(P . Q2)^2) + (P\[Alpha]*Q1\[Beta]*L . Q2)/
           (4*L . Q1*P . Q1*(P . Q2)^2) + (P\[Alpha]*Q1\[Beta])/
           (4*(L . Q1)^2*P . Q2) + (L\[Alpha]*Q1\[Beta]*K . P)/
           (4*K . L*(L . Q1)^2*P . Q2) + (L\[Alpha]*P\[Beta]*K . Q1)/
           (4*K . L*(L . Q1)^2*P . Q2) - (K\[Alpha]*Q1\[Beta]*L . P)/
           (4*K . L*(L . Q1)^2*P . Q2) - (K\[Alpha]*P\[Beta])/
           (4*K . L*L . Q1*P . Q2) + (L\[Alpha]*P\[Beta]*Q2^2)/
           (2*(L . Q2)^3*P . Q2) + (P\[Alpha]*Q2\[Beta])/(4*(L . Q2)^2*
            P . Q2) + (K^2*L\[Alpha]*P\[Beta])/(4*K . L*(L . Q2)^2*P . Q2) - 
          (L\[Alpha]*Q2\[Beta]*K . P)/(4*K . L*(L . Q2)^2*P . Q2) - 
          (L\[Alpha]*P\[Beta]*K . Q2)/(4*K . L*(L . Q2)^2*P . Q2) + 
          (K\[Alpha]*Q2\[Beta]*L . P)/(4*K . L*(L . Q2)^2*P . Q2) + 
          (g0\[Beta]*L\[Alpha])/(2*P0*L . Q2*P . Q2) - (L\[Alpha]*P\[Beta])/
           (2*P0^2*L . Q2*P . Q2) + (K\[Alpha]*P\[Beta])/(4*K . L*L . Q2*
            P . Q2) + (P\[Alpha]*Q1\[Beta])/(4*(P . Q1)^2*P . Q2) - 
          (P\[Alpha]*Q2\[Beta])/(4*(P . Q1)^2*P . Q2) - 
          (L\[Alpha]*P\[Beta]*Q2^2)/(4*L . Q1*(P . Q1)^2*P . Q2) + 
          (Q1\[Alpha]*Q2\[Beta]*L . P)/(4*L . Q1*(P . Q1)^2*P . Q2) + 
          (L\[Alpha]*P\[Beta]*Q1^2)/(4*L . Q2*(P . Q1)^2*P . Q2) + 
          (Q1\[Alpha]*Q2\[Beta]*L . P)/(4*L . Q2*(P . Q1)^2*P . Q2) - 
          (P\[Alpha]*Q2\[Beta]*L . Q1)/(4*L . Q2*(P . Q1)^2*P . Q2) + 
          (P\[Alpha]*Q1\[Beta]*L . Q2)/(4*L . Q1*(P . Q1)^2*P . Q2) - 
          (L\[Alpha]*Q1\[Beta])/(4*L . Q1*P . Q1*P . Q2) + 
          (L\[Alpha]*Q2\[Beta])/(4*L . Q1*P . Q1*P . Q2) - 
          (L\[Alpha]*Q1\[Beta])/(4*L . Q2*P . Q1*P . Q2) + 
          (L\[Alpha]*Q2\[Beta])/(4*L . Q2*P . Q1*P . Q2) + 
          (K\[Alpha]*L\[Beta]*P . Q1)/(4*K . L*(L . Q1)^2*P . Q2) - 
          (K\[Alpha]*L\[Beta]*P . Q2)/(4*K . L*(L . Q2)^2*P . Q1) + 
          (L\[Alpha]*P\[Beta]*Q1 . Q2)/(4*L . Q1*P . Q1*(P . Q2)^2) - 
          (L\[Alpha]*P\[Beta]*Q1 . Q2)/(4*L . Q2*P . Q1*(P . Q2)^2) + 
          (L\[Alpha]*P\[Beta]*Q1 . Q2)/(4*L . Q1*(P . Q1)^2*P . Q2) - 
          (L\[Alpha]*P\[Beta]*Q1 . Q2)/(4*L . Q2*(P . Q1)^2*P . Q2)))*NB[P0]*
       NF[L0] + (\[Epsilon]^\[Mu]\[Alpha]\[Beta]\[Rho]*
         (-((L\[Alpha]*P\[Beta])/(2*P0*L . Q1*P . Q1)) + (L\[Alpha]*P\[Beta])/
           (2*P0*L . Q2*P . Q2)) + \[Epsilon]^\[Alpha]\[Beta]\[Nu]\[Rho]*
         (-((L\[Alpha]*L\[Mu]*P\[Beta]*Q1\[Nu])/(2*P0*K . L*L . Q1*P . Q1)) + 
          (L\[Alpha]*L\[Mu]*P\[Beta]*Q1\[Nu])/(2*P0*K . L*L . Q2*P . Q1) + 
          (L\[Alpha]*L\[Mu]*P\[Beta]*Q2\[Nu])/(2*P0*K . L*L . Q1*P . Q2) - 
          (L\[Alpha]*L\[Mu]*P\[Beta]*Q2\[Nu])/(2*P0*K . L*L . Q2*P . Q2) + 
          (L\[Alpha]*P\[Beta]*P\[Mu]*Q2\[Nu])/(2*P0*L . Q1*P . Q1*P . Q2) - 
          (L\[Alpha]*P\[Beta]*P\[Mu]*Q1\[Nu])/(2*P0*L . Q2*P . Q1*P . Q2)))*
       NF[L0]*Derivative[1][NB][P0])*\[Gamma]\[Rho]\[Gamma]5
 
ANBNB\[Xi] := (-I)*mathcalD*
     ((\[Epsilon]^\[Mu]\[Alpha]\[Beta]\[Nu]*
         ((L\[Rho]*P\[Alpha]*Q1\[Beta]*Q2\[Nu])/(4*L . Q1*P . Q1*
            (P . Q2)^2) - (L\[Alpha]*P\[Rho]*Q1\[Beta]*Q2\[Nu])/
           (4*L . Q1*P . Q1*(P . Q2)^2) + (L\[Alpha]*P\[Beta]*Q1\[Rho]*
            Q2\[Nu])/(4*L . Q1*P . Q1*(P . Q2)^2) - 
          (L\[Alpha]*P\[Beta]*Q1\[Nu]*Q2\[Rho])/(4*L . Q1*P . Q1*
            (P . Q2)^2) + (L\[Rho]*P\[Alpha]*Q1\[Beta]*Q2\[Nu])/
           (4*L . Q2*P . Q1*(P . Q2)^2) - (L\[Alpha]*P\[Rho]*Q1\[Beta]*
            Q2\[Nu])/(4*L . Q2*P . Q1*(P . Q2)^2) + 
          (L\[Alpha]*P\[Beta]*Q1\[Rho]*Q2\[Nu])/(4*L . Q2*P . Q1*
            (P . Q2)^2) - (L\[Alpha]*P\[Beta]*Q1\[Nu]*Q2\[Rho])/
           (4*L . Q2*P . Q1*(P . Q2)^2) + (L\[Rho]*P\[Alpha]*Q1\[Beta]*
            Q2\[Nu])/(4*L . Q1*(P . Q1)^2*P . Q2) - 
          (L\[Alpha]*P\[Rho]*Q1\[Beta]*Q2\[Nu])/(4*L . Q1*(P . Q1)^2*
            P . Q2) + (L\[Alpha]*P\[Beta]*Q1\[Rho]*Q2\[Nu])/
           (4*L . Q1*(P . Q1)^2*P . Q2) - (L\[Alpha]*P\[Beta]*Q1\[Nu]*
            Q2\[Rho])/(4*L . Q1*(P . Q1)^2*P . Q2) + 
          (L\[Rho]*P\[Alpha]*Q1\[Beta]*Q2\[Nu])/(4*L . Q2*(P . Q1)^2*
            P . Q2) - (L\[Alpha]*P\[Rho]*Q1\[Beta]*Q2\[Nu])/
           (4*L . Q2*(P . Q1)^2*P . Q2) + (L\[Alpha]*P\[Beta]*Q1\[Rho]*
            Q2\[Nu])/(4*L . Q2*(P . Q1)^2*P . Q2) - 
          (L\[Alpha]*P\[Beta]*Q1\[Nu]*Q2\[Rho])/(4*L . Q2*(P . Q1)^2*
            P . Q2)) + \[Epsilon]^\[Alpha]\[Beta]\[Nu]\[Sigma]*
         (-((g\[Mu]\[Rho]*L\[Alpha]*P\[Beta]*Q1\[Nu]*Q2\[Sigma])/
            (4*L . Q1*P . Q1*(P . Q2)^2)) - (g\[Mu]\[Rho]*L\[Alpha]*P\[Beta]*
            Q1\[Nu]*Q2\[Sigma])/(4*L . Q2*P . Q1*(P . Q2)^2) - 
          (g\[Mu]\[Rho]*L\[Alpha]*P\[Beta]*Q1\[Nu]*Q2\[Sigma])/
           (4*L . Q1*(P . Q1)^2*P . Q2) - (g\[Mu]\[Rho]*L\[Alpha]*P\[Beta]*
            Q1\[Nu]*Q2\[Sigma])/(4*L . Q2*(P . Q1)^2*P . Q2)) + 
        \[Epsilon]^\[Rho]\[Alpha]\[Beta]\[Nu]*
         (-((L\[Alpha]*L\[Mu]*P\[Beta]*Q1^2*Q1\[Nu])/(2*L . Q1*L . Q2*
             (P . Q1)^3)) + (L\[Alpha]*L\[Mu]*P\[Beta]*Q10*Q1\[Nu])/
           (2*P0*L . Q1*L . Q2*(P . Q1)^2) - (g0\[Beta]*L\[Alpha]*L\[Mu]*
            Q1\[Nu])/(2*P0*L . Q1*L . Q2*P . Q1) + 
          (L\[Alpha]*L\[Mu]*P\[Beta]*Q1\[Nu])/(2*P0^2*L . Q1*L . Q2*P . Q1) + 
          (L\[Alpha]*L\[Mu]*P\[Beta]*Q2^2*Q2\[Nu])/(2*L . Q1*L . Q2*
            (P . Q2)^3) - (P\[Alpha]*P\[Mu]*Q1\[Beta]*Q2\[Nu])/
           (P . Q1*(P . Q2)^3) + (L\[Alpha]*P\[Beta]*P\[Mu]*Q2^2*Q2\[Nu])/
           (2*L . Q1*P . Q1*(P . Q2)^3) - (L\[Alpha]*P\[Beta]*P\[Mu]*Q1\[Nu]*
            Q2^2)/(2*L . Q2*P . Q1*(P . Q2)^3) - (L\[Alpha]*L\[Mu]*P\[Beta]*
            Q20*Q2\[Nu])/(2*P0*L . Q1*L . Q2*(P . Q2)^2) - 
          (P\[Alpha]*P\[Mu]*Q1\[Beta]*Q2\[Nu])/((P . Q1)^2*(P . Q2)^2) + 
          (L\[Alpha]*P\[Beta]*P\[Mu]*Q1^2*Q2\[Nu])/(4*L . Q1*(P . Q1)^2*
            (P . Q2)^2) + (L\[Alpha]*P\[Beta]*P\[Mu]*Q2^2*Q2\[Nu])/
           (4*L . Q1*(P . Q1)^2*(P . Q2)^2) - (L\[Alpha]*P\[Beta]*P\[Mu]*Q1^2*
            Q1\[Nu])/(4*L . Q2*(P . Q1)^2*(P . Q2)^2) - 
          (L\[Alpha]*P\[Beta]*P\[Mu]*Q1\[Nu]*Q2^2)/(4*L . Q2*(P . Q1)^2*
            (P . Q2)^2) - (L\[Alpha]*P\[Beta]*Q1\[Nu]*Q2\[Mu])/
           (4*L . Q1*P . Q1*(P . Q2)^2) - (L\[Mu]*P\[Alpha]*Q1\[Beta]*
            Q2\[Nu])/(4*L . Q1*P . Q1*(P . Q2)^2) - 
          (L\[Alpha]*P\[Mu]*Q1\[Beta]*Q2\[Nu])/(4*L . Q1*P . Q1*(P . Q2)^2) - 
          (L\[Alpha]*P\[Beta]*Q1\[Mu]*Q2\[Nu])/(4*L . Q1*P . Q1*(P . Q2)^2) - 
          (L\[Alpha]*P\[Beta]*P\[Mu]*Q20*Q2\[Nu])/(2*P0*L . Q1*P . Q1*
            (P . Q2)^2) + (L\[Alpha]*P\[Beta]*P\[Mu]*Q1\[Nu]*Q20)/
           (2*P0*L . Q2*P . Q1*(P . Q2)^2) + (L\[Alpha]*P\[Beta]*Q1\[Nu]*
            Q2\[Mu])/(4*L . Q2*P . Q1*(P . Q2)^2) - 
          (L\[Mu]*P\[Alpha]*Q1\[Beta]*Q2\[Nu])/(4*L . Q2*P . Q1*(P . Q2)^2) - 
          (L\[Alpha]*P\[Mu]*Q1\[Beta]*Q2\[Nu])/(4*L . Q2*P . Q1*(P . Q2)^2) + 
          (L\[Alpha]*P\[Beta]*Q1\[Mu]*Q2\[Nu])/(4*L . Q2*P . Q1*(P . Q2)^2) + 
          (g0\[Beta]*L\[Alpha]*L\[Mu]*Q2\[Nu])/(2*P0*L . Q1*L . Q2*P . Q2) - 
          (L\[Alpha]*L\[Mu]*P\[Beta]*Q2\[Nu])/(2*P0^2*L . Q1*L . Q2*P . Q2) - 
          (P\[Alpha]*P\[Mu]*Q1\[Beta]*Q2\[Nu])/((P . Q1)^3*P . Q2) + 
          (L\[Alpha]*P\[Beta]*P\[Mu]*Q1^2*Q2\[Nu])/(2*L . Q1*(P . Q1)^3*
            P . Q2) - (L\[Alpha]*P\[Beta]*P\[Mu]*Q1^2*Q1\[Nu])/
           (2*L . Q2*(P . Q1)^3*P . Q2) - (L\[Alpha]*P\[Beta]*Q1\[Nu]*
            Q2\[Mu])/(4*L . Q1*(P . Q1)^2*P . Q2) - 
          (L\[Alpha]*P\[Beta]*P\[Mu]*Q10*Q2\[Nu])/(2*P0*L . Q1*(P . Q1)^2*
            P . Q2) - (L\[Mu]*P\[Alpha]*Q1\[Beta]*Q2\[Nu])/
           (4*L . Q1*(P . Q1)^2*P . Q2) - (L\[Alpha]*P\[Mu]*Q1\[Beta]*
            Q2\[Nu])/(4*L . Q1*(P . Q1)^2*P . Q2) - 
          (L\[Alpha]*P\[Beta]*Q1\[Mu]*Q2\[Nu])/(4*L . Q1*(P . Q1)^2*P . Q2) + 
          (L\[Alpha]*P\[Beta]*P\[Mu]*Q10*Q1\[Nu])/(2*P0*L . Q2*(P . Q1)^2*
            P . Q2) + (L\[Alpha]*P\[Beta]*Q1\[Nu]*Q2\[Mu])/
           (4*L . Q2*(P . Q1)^2*P . Q2) - (L\[Mu]*P\[Alpha]*Q1\[Beta]*
            Q2\[Nu])/(4*L . Q2*(P . Q1)^2*P . Q2) - 
          (L\[Alpha]*P\[Mu]*Q1\[Beta]*Q2\[Nu])/(4*L . Q2*(P . Q1)^2*P . Q2) + 
          (L\[Alpha]*P\[Beta]*Q1\[Mu]*Q2\[Nu])/(4*L . Q2*(P . Q1)^2*P . Q2) + 
          (g0\[Mu]*L\[Alpha]*P\[Beta]*Q2\[Nu])/(2*P0*L . Q1*P . Q1*P . Q2) + 
          (g0\[Beta]*L\[Alpha]*P\[Mu]*Q2\[Nu])/(2*P0*L . Q1*P . Q1*P . Q2) - 
          (L\[Alpha]*P\[Beta]*P\[Mu]*Q2\[Nu])/(2*P0^2*L . Q1*P . Q1*P . Q2) - 
          (g0\[Mu]*L\[Alpha]*P\[Beta]*Q1\[Nu])/(2*P0*L . Q2*P . Q1*P . Q2) - 
          (g0\[Beta]*L\[Alpha]*P\[Mu]*Q1\[Nu])/(2*P0*L . Q2*P . Q1*P . Q2) + 
          (L\[Alpha]*P\[Beta]*P\[Mu]*Q1\[Nu])/(2*P0^2*L . Q2*P . Q1*
            P . Q2)) + \[Epsilon]^\[Mu]\[Rho]\[Alpha]\[Beta]*
         (-((P\[Alpha]*Q1\[Beta])/(P . Q1)^3) + (L\[Alpha]*P\[Beta]*Q1^2)/
           (2*L . Q1*(P . Q1)^3) - (L\[Alpha]*P\[Beta]*Q10)/
           (2*P0*L . Q1*(P . Q1)^2) - (L\[Alpha]*Q1\[Beta])/
           (4*L . Q1*(P . Q1)^2) - (L\[Alpha]*Q1\[Beta])/
           (4*L . Q2*(P . Q1)^2) + (g0\[Beta]*L\[Alpha])/
           (2*P0*L . Q1*P . Q1) - (L\[Alpha]*P\[Beta])/(2*P0^2*L . Q1*
            P . Q1) + (P\[Alpha]*Q2\[Beta])/(P . Q2)^3 - 
          (L\[Alpha]*P\[Beta]*Q2^2)/(2*L . Q2*(P . Q2)^3) + 
          (L\[Alpha]*Q2\[Beta])/(4*L . Q1*(P . Q2)^2) + 
          (L\[Alpha]*P\[Beta]*Q20)/(2*P0*L . Q2*(P . Q2)^2) + 
          (L\[Alpha]*Q2\[Beta])/(4*L . Q2*(P . Q2)^2) - (P\[Alpha]*Q1\[Beta])/
           (4*P . Q1*(P . Q2)^2) + (P\[Alpha]*Q2\[Beta])/
           (4*P . Q1*(P . Q2)^2) + (L\[Alpha]*P\[Beta]*Q2^2)/
           (4*L . Q1*P . Q1*(P . Q2)^2) - (Q1\[Alpha]*Q2\[Beta]*L . P)/
           (4*L . Q1*P . Q1*(P . Q2)^2) - (L\[Alpha]*P\[Beta]*Q1^2)/
           (4*L . Q2*P . Q1*(P . Q2)^2) - (Q1\[Alpha]*Q2\[Beta]*L . P)/
           (4*L . Q2*P . Q1*(P . Q2)^2) + (P\[Alpha]*Q2\[Beta]*L . Q1)/
           (4*L . Q2*P . Q1*(P . Q2)^2) - (P\[Alpha]*Q1\[Beta]*L . Q2)/
           (4*L . Q1*P . Q1*(P . Q2)^2) - (g0\[Beta]*L\[Alpha])/
           (2*P0*L . Q2*P . Q2) + (L\[Alpha]*P\[Beta])/(2*P0^2*L . Q2*
            P . Q2) - (P\[Alpha]*Q1\[Beta])/(4*(P . Q1)^2*P . Q2) + 
          (P\[Alpha]*Q2\[Beta])/(4*(P . Q1)^2*P . Q2) + 
          (L\[Alpha]*P\[Beta]*Q2^2)/(4*L . Q1*(P . Q1)^2*P . Q2) - 
          (Q1\[Alpha]*Q2\[Beta]*L . P)/(4*L . Q1*(P . Q1)^2*P . Q2) - 
          (L\[Alpha]*P\[Beta]*Q1^2)/(4*L . Q2*(P . Q1)^2*P . Q2) - 
          (Q1\[Alpha]*Q2\[Beta]*L . P)/(4*L . Q2*(P . Q1)^2*P . Q2) + 
          (P\[Alpha]*Q2\[Beta]*L . Q1)/(4*L . Q2*(P . Q1)^2*P . Q2) - 
          (P\[Alpha]*Q1\[Beta]*L . Q2)/(4*L . Q1*(P . Q1)^2*P . Q2) + 
          (L\[Alpha]*Q1\[Beta])/(4*L . Q1*P . Q1*P . Q2) - 
          (L\[Alpha]*Q2\[Beta])/(4*L . Q1*P . Q1*P . Q2) + 
          (L\[Alpha]*Q1\[Beta])/(4*L . Q2*P . Q1*P . Q2) - 
          (L\[Alpha]*Q2\[Beta])/(4*L . Q2*P . Q1*P . Q2) - 
          (L\[Alpha]*P\[Beta]*Q1 . Q2)/(4*L . Q1*P . Q1*(P . Q2)^2) + 
          (L\[Alpha]*P\[Beta]*Q1 . Q2)/(4*L . Q2*P . Q1*(P . Q2)^2) - 
          (L\[Alpha]*P\[Beta]*Q1 . Q2)/(4*L . Q1*(P . Q1)^2*P . Q2) + 
          (L\[Alpha]*P\[Beta]*Q1 . Q2)/(4*L . Q2*(P . Q1)^2*P . Q2)))*NB[L0]*
       NB[P0] + (\[Epsilon]^\[Mu]\[Rho]\[Alpha]\[Beta]*
         ((L\[Alpha]*P\[Beta])/(2*P0*L . Q1*P . Q1) - (L\[Alpha]*P\[Beta])/
           (2*P0*L . Q2*P . Q2)) + \[Epsilon]^\[Rho]\[Alpha]\[Beta]\[Nu]*
         (-((L\[Alpha]*L\[Mu]*P\[Beta]*Q1\[Nu])/(2*P0*L . Q1*L . Q2*
             P . Q1)) + (L\[Alpha]*L\[Mu]*P\[Beta]*Q2\[Nu])/
           (2*P0*L . Q1*L . Q2*P . Q2) + (L\[Alpha]*P\[Beta]*P\[Mu]*Q2\[Nu])/
           (2*P0*L . Q1*P . Q1*P . Q2) - (L\[Alpha]*P\[Beta]*P\[Mu]*Q1\[Nu])/
           (2*P0*L . Q2*P . Q1*P . Q2)))*NB[L0]*Derivative[1][NB][P0])*
     \[Gamma]\[Rho]\[Gamma]5
 
VNFNFm := NF[L0]*NF[P0]*(-((4*\[Gamma]\[Mu])/(P . Q1)^2) + 
       mathcalD*((2*\[Gamma]\[Mu])/(P . Q1)^2 + slashedQ2*
          (-((2*P\[Mu])/(K . P*(P . Q1)^2)) - (2*P\[Mu])/
            (K . P*(P . Q2)^2)) + slashedQ1*((2*P\[Mu])/(K . P*(P . Q1)^2) + 
           (2*P\[Mu])/(K . P*(P . Q2)^2)) + slashedP*
          (-((4*P\[Mu]*Q1^2)/(K . P*(P . Q1)^3)) + (2*K^2*P\[Mu])/
            ((K . P)^2*(P . Q1)^2) + (2*Q1\[Mu])/(K . P*(P . Q1)^2) - 
           (2*Q2\[Mu])/(K . P*(P . Q1)^2) - (P\[Mu]*Q1^2)/(K . P*(L . Q1)^2*
             P . Q1) - (P\[Mu]*Q2^2)/(K . P*(L . Q2)^2*P . Q1) - 
           (2*P\[Mu])/(L . P*L . Q2*P . Q1) + (4*P\[Mu]*Q2^2)/
            (K . P*(P . Q2)^3) + (2*K^2*P\[Mu])/((K . P)^2*(P . Q2)^2) + 
           (2*Q1\[Mu])/(K . P*(P . Q2)^2) - (2*Q2\[Mu])/(K . P*(P . Q2)^2) + 
           (P\[Mu]*Q1^2)/(K . P*(L . Q1)^2*P . Q2) + (P\[Mu]*Q2^2)/
            (K . P*(L . Q2)^2*P . Q2)) + slashedL*
          (-((P\[Mu]*Q1^2)/(K . P*L . Q1*(P . Q1)^2)) - (P\[Mu]*Q1^2)/
            (K . P*L . Q2*(P . Q1)^2) + (2*P\[Mu])/(K . P*L . P*P . Q1) + 
           (K^2*P\[Mu])/((K . P)^2*L . Q1*P . Q1) + 
           Q1\[Mu]/(K . P*L . Q1*P . Q1) - Q2\[Mu]/(K . P*L . Q1*P . Q1) + 
           L\[Mu]/(L . P*L . Q1*P . Q1) + (K^2*P\[Mu])/((K . P)^2*L . Q2*
             P . Q1) + Q1\[Mu]/(K . P*L . Q2*P . Q1) - 
           Q2\[Mu]/(K . P*L . Q2*P . Q1) - L\[Mu]/(L . P*L . Q2*P . Q1) - 
           (P\[Mu]*L . Q1)/(K . P*L . P*L . Q2*P . Q1) - (P\[Mu]*L . Q2)/
            (K . P*L . P*L . Q1*P . Q1) + (P\[Mu]*Q2^2)/(K . P*L . Q1*
             (P . Q2)^2) + (P\[Mu]*Q2^2)/(K . P*L . Q2*(P . Q2)^2) - 
           (2*P\[Mu])/(K . P*L . P*P . Q2) + (K^2*P\[Mu])/((K . P)^2*L . Q1*
             P . Q2) + Q1\[Mu]/(K . P*L . Q1*P . Q2) - 
           Q2\[Mu]/(K . P*L . Q1*P . Q2) + L\[Mu]/(L . P*L . Q1*P . Q2) + 
           (K^2*P\[Mu])/((K . P)^2*L . Q2*P . Q2) + 
           Q1\[Mu]/(K . P*L . Q2*P . Q2) - Q2\[Mu]/(K . P*L . Q2*P . Q2) + 
           L\[Mu]/(L . P*L . Q2*P . Q2) + (P\[Mu]*L . Q1)/(K . P*L . P*L . Q2*
             P . Q2) + (P\[Mu]*L . Q2)/(K . P*L . P*L . Q1*P . Q2)) + 
         (2*\[Gamma]\[Mu])/(P . Q2)^2) + slashedQ1*
        ((4*P\[Mu])/(K . P*(P . Q1)^2) - (4*P\[Mu])/(K . P*(P . Q2)^2)) + 
       slashedQ2*((4*P\[Mu])/(K . P*(P . Q1)^2) - (4*P\[Mu])/
          (K . P*(P . Q2)^2)) + slashedP*((4*L\[Mu])/(L . P*(P . Q1)^2) - 
         (4*P\[Mu]*L . Q1)/(K . P*L . P*(P . Q1)^2) - (4*P\[Mu]*L . Q2)/
          (K . P*L . P*(P . Q1)^2) + (4*L\[Mu])/(L . P*(P . Q2)^2) + 
         (4*P\[Mu]*L . Q1)/(K . P*L . P*(P . Q2)^2) + (4*P\[Mu]*L . Q2)/
          (K . P*L . P*(P . Q2)^2)) + mathcalD^2*
        (-(\[Gamma]\[Mu]/(2*(P . Q1)^2)) + (P\[Mu]*\[Gamma]0)/
          (P0*K . P*P . Q1) + slashedQ1*(-(P\[Mu]/(2*K . P*(P . Q1)^2)) - 
           P\[Mu]/(2*K . P*(P . Q2)^2)) + slashedQ2*
          (P\[Mu]/(2*K . P*(P . Q1)^2) + P\[Mu]/(2*K . P*(P . Q2)^2)) + 
         slashedP*((P\[Mu]*Q1^2)/(K . P*(P . Q1)^3) - (K^2*P\[Mu])/
            (2*(K . P)^2*(P . Q1)^2) - (P\[Mu]*Q10)/(P0*K . P*(P . Q1)^2) - 
           Q1\[Mu]/(2*K . P*(P . Q1)^2) + Q2\[Mu]/(2*K . P*(P . Q1)^2) + 
           (P\[Mu]*Q10)/(P0*(K . P)^2*P . Q1) - (P\[Mu]*Q20)/
            (P0*(K . P)^2*P . Q1) + g0\[Mu]/(P0*K . P*P . Q1) - 
           P\[Mu]/(P0^2*K . P*P . Q1) - (P\[Mu]*Q2^2)/(K . P*(P . Q2)^3) - 
           (K^2*P\[Mu])/(2*(K . P)^2*(P . Q2)^2) - 
           Q1\[Mu]/(2*K . P*(P . Q2)^2) + (P\[Mu]*Q20)/(P0*K . P*
             (P . Q2)^2) + Q2\[Mu]/(2*K . P*(P . Q2)^2) - 
           (P\[Mu]*Q10)/(P0*(K . P)^2*P . Q2) + (P\[Mu]*Q20)/
            (P0*(K . P)^2*P . Q2) - g0\[Mu]/(P0*K . P*P . Q2) + 
           P\[Mu]/(P0^2*K . P*P . Q2)) + slashedL*
          (-(P\[Mu]/(K . P*L . P*P . Q1)) + P\[Mu]/(K . P*L . P*P . Q2)) - 
         \[Gamma]\[Mu]/(2*(P . Q2)^2) - (P\[Mu]*\[Gamma]0)/
          (P0*K . P*P . Q2)) + slashedL*(-((8*P\[Mu])/(K . P*L . P*P . Q1)) + 
         (8*P\[Mu])/(K . P*L . P*P . Q2)) - (4*\[Gamma]\[Mu])/(P . Q2)^2) + 
     mathcalD^2*((P\[Mu]*slashedP)/(P0*P . Q1*P . Q2))*NF[L0]*
      Derivative[1][NF][P0]
 
VNBNFm := NB[P0]*NF[L0]*(mathcalD^2*(-((L\[Mu]*Q1^2*slashedL)/
           (K . L*(L . Q1)^3)) + \[Gamma]\[Mu]/(2*(L . Q1)^2) + 
         (K^2*L\[Mu]*slashedL)/(2*(K . L)^2*(L . Q1)^2) - 
         (K\[Mu]*slashedL)/(2*K . L*(L . Q1)^2) + (L\[Mu]*Q10*slashedL)/
          (L0*K . L*(L . Q1)^2) + (L\[Mu]*slashedQ1)/(2*K . L*(L . Q1)^2) - 
         (L\[Mu]*slashedQ2)/(2*K . L*(L . Q1)^2) + (K0*L\[Mu]*slashedL)/
          (L0*(K . L)^2*L . Q1) - (g0\[Mu]*slashedL)/(L0*K . L*L . Q1) + 
         (L\[Mu]*slashedL)/(L0^2*K . L*L . Q1) - (L\[Mu]*\[Gamma]0)/
          (L0*K . L*L . Q1) + (L\[Mu]*slashedP)/(K . L*L . P*L . Q1) + 
         (L\[Mu]*Q2^2*slashedL)/(K . L*(L . Q2)^3) + \[Gamma]\[Mu]/
          (2*(L . Q2)^2) + (K^2*L\[Mu]*slashedL)/(2*(K . L)^2*(L . Q2)^2) - 
         (K\[Mu]*slashedL)/(2*K . L*(L . Q2)^2) - (L\[Mu]*Q20*slashedL)/
          (L0*K . L*(L . Q2)^2) + (L\[Mu]*slashedQ1)/(2*K . L*(L . Q2)^2) - 
         (L\[Mu]*slashedQ2)/(2*K . L*(L . Q2)^2) - (K0*L\[Mu]*slashedL)/
          (L0*(K . L)^2*L . Q2) + (g0\[Mu]*slashedL)/(L0*K . L*L . Q2) - 
         (L\[Mu]*slashedL)/(L0^2*K . L*L . Q2) + (L\[Mu]*\[Gamma]0)/
          (L0*K . L*L . Q2) - (L\[Mu]*slashedP)/(K . L*L . P*L . Q2) + 
         \[Gamma]\[Mu]/(2*(P . Q1)^2) + (P\[Mu]*Q2^2*slashedP)/
          (P . Q1*(P . Q2)^3) + \[Gamma]\[Mu]/(2*(P . Q2)^2) + 
         (P\[Mu]*Q1^2*slashedP)/(2*(P . Q1)^2*(P . Q2)^2) + 
         (P\[Mu]*Q2^2*slashedP)/(2*(P . Q1)^2*(P . Q2)^2) - 
         (Q1\[Mu]*slashedP)/(2*P . Q1*(P . Q2)^2) - (Q2\[Mu]*slashedP)/
          (2*P . Q1*(P . Q2)^2) - (P\[Mu]*slashedQ1)/(2*P . Q1*(P . Q2)^2) - 
         (P\[Mu]*slashedQ2)/(2*P . Q1*(P . Q2)^2) + (P\[Mu]*Q1^2*slashedP)/
          ((P . Q1)^3*P . Q2) - (Q1\[Mu]*slashedP)/(2*(P . Q1)^2*P . Q2) - 
         (Q2\[Mu]*slashedP)/(2*(P . Q1)^2*P . Q2) - (P\[Mu]*slashedQ1)/
          (2*(P . Q1)^2*P . Q2) - (P\[Mu]*slashedQ2)/(2*(P . Q1)^2*P . Q2) + 
         (P\[Mu]*slashedL)/(L . P*P . Q1*P . Q2) + (L\[Mu]*slashedP)/
          (L . P*P . Q1*P . Q2) + (L\[Mu]*slashedP*L . Q1)/
          (K . L*L . P*P . Q1*P . Q2) - (L\[Mu]*slashedP*L . Q2)/
          (K . L*L . P*P . Q1*P . Q2)) + mathcalD*
        (-((2*\[Gamma]\[Mu])/(P . Q1)^2) - (L\[Mu]*Q1^2*slashedL)/
          (K . L*L . Q1*(P . Q1)^2) + (L\[Mu]*Q1^2*slashedL)/
          (K . L*L . Q2*(P . Q1)^2) + (2*L\[Mu]*slashedL)/
          (K . L*L . P*P . Q1) + (L\[Mu]*Q1^2*slashedP)/(K . L*(L . Q1)^2*
           P . Q1) - (K^2*L\[Mu]*slashedP)/((K . L)^2*L . Q1*P . Q1) + 
         (K\[Mu]*slashedP)/(K . L*L . Q1*P . Q1) - (L\[Mu]*slashedL)/
          (L . P*L . Q1*P . Q1) - (P\[Mu]*slashedP)/(L . P*L . Q1*P . Q1) + 
         (L\[Mu]*slashedP*K . P)/(K . L*L . P*L . Q1*P . Q1) - 
         (L\[Mu]*Q2^2*slashedP)/(K . L*(L . Q2)^2*P . Q1) - 
         (K^2*L\[Mu]*slashedP)/((K . L)^2*L . Q2*P . Q1) + 
         (K\[Mu]*slashedP)/(K . L*L . Q2*P . Q1) - (L\[Mu]*slashedL)/
          (L . P*L . Q2*P . Q1) + (P\[Mu]*slashedP)/(L . P*L . Q2*P . Q1) - 
         (L\[Mu]*slashedP*K . P)/(K . L*L . P*L . Q2*P . Q1) - 
         (2*L\[Mu]*slashedL*L . Q1)/(K . L*L . P*L . Q2*P . Q1) - 
         (4*P\[Mu]*Q2^2*slashedP)/(P . Q1*(P . Q2)^3) - 
         (2*\[Gamma]\[Mu])/(P . Q2)^2 - (L\[Mu]*Q2^2*slashedL)/
          (K . L*L . Q1*(P . Q2)^2) + (L\[Mu]*Q2^2*slashedL)/
          (K . L*L . Q2*(P . Q2)^2) - (2*P\[Mu]*Q1^2*slashedP)/
          ((P . Q1)^2*(P . Q2)^2) - (2*P\[Mu]*Q2^2*slashedP)/
          ((P . Q1)^2*(P . Q2)^2) + (2*Q1\[Mu]*slashedP)/
          (P . Q1*(P . Q2)^2) + (4*P\[Mu]*Q20*slashedP)/
          (P0*P . Q1*(P . Q2)^2) + (2*Q2\[Mu]*slashedP)/(P . Q1*(P . Q2)^2) + 
         (2*P\[Mu]*slashedQ1)/(P . Q1*(P . Q2)^2) + (2*P\[Mu]*slashedQ2)/
          (P . Q1*(P . Q2)^2) - (P\[Mu]*Q2^2*slashedL)/(L . Q1*P . Q1*
           (P . Q2)^2) - (P\[Mu]*Q2^2*slashedL)/(L . Q2*P . Q1*(P . Q2)^2) - 
         (2*L\[Mu]*slashedL)/(K . L*L . P*P . Q2) + (L\[Mu]*Q1^2*slashedP)/
          (K . L*(L . Q1)^2*P . Q2) - (K^2*L\[Mu]*slashedP)/
          ((K . L)^2*L . Q1*P . Q2) + (K\[Mu]*slashedP)/
          (K . L*L . Q1*P . Q2) - (L\[Mu]*slashedL)/(L . P*L . Q1*P . Q2) + 
         (P\[Mu]*slashedP)/(L . P*L . Q1*P . Q2) - (L\[Mu]*slashedP*K . P)/
          (K . L*L . P*L . Q1*P . Q2) - (L\[Mu]*Q2^2*slashedP)/
          (K . L*(L . Q2)^2*P . Q2) - (K^2*L\[Mu]*slashedP)/
          ((K . L)^2*L . Q2*P . Q2) + (K\[Mu]*slashedP)/
          (K . L*L . Q2*P . Q2) - (L\[Mu]*slashedL)/(L . P*L . Q2*P . Q2) - 
         (P\[Mu]*slashedP)/(L . P*L . Q2*P . Q2) + (L\[Mu]*slashedP*K . P)/
          (K . L*L . P*L . Q2*P . Q2) + (2*L\[Mu]*slashedL*L . Q2)/
          (K . L*L . P*L . Q1*P . Q2) - (4*P\[Mu]*Q1^2*slashedP)/
          ((P . Q1)^3*P . Q2) + (4*P\[Mu]*Q10*slashedP)/(P0*(P . Q1)^2*
           P . Q2) + (2*Q1\[Mu]*slashedP)/((P . Q1)^2*P . Q2) + 
         (2*Q2\[Mu]*slashedP)/((P . Q1)^2*P . Q2) + (2*P\[Mu]*slashedQ1)/
          ((P . Q1)^2*P . Q2) + (2*P\[Mu]*slashedQ2)/((P . Q1)^2*P . Q2) - 
         (P\[Mu]*Q1^2*slashedL)/(L . Q1*(P . Q1)^2*P . Q2) - 
         (P\[Mu]*Q1^2*slashedL)/(L . Q2*(P . Q1)^2*P . Q2) - 
         (4*g0\[Mu]*slashedP)/(P0*P . Q1*P . Q2) + (4*P\[Mu]*slashedP)/
          (P0^2*P . Q1*P . Q2) - (4*P\[Mu]*\[Gamma]0)/(P0*P . Q1*P . Q2) - 
         (2*P\[Mu]*slashedL)/(L . P*P . Q1*P . Q2) + (P\[Mu]*Q1^2*slashedP)/
          ((L . Q1)^2*P . Q1*P . Q2) + (Q1\[Mu]*slashedL)/
          (L . Q1*P . Q1*P . Q2) + (Q2\[Mu]*slashedL)/(L . Q1*P . Q1*
           P . Q2) + (P\[Mu]*Q2^2*slashedP)/((L . Q2)^2*P . Q1*P . Q2) + 
         (Q1\[Mu]*slashedL)/(L . Q2*P . Q1*P . Q2) + (Q2\[Mu]*slashedL)/
          (L . Q2*P . Q1*P . Q2) + (P\[Mu]*slashedL*L . Q1)/
          (L . P*L . Q2*P . Q1*P . Q2) + (P\[Mu]*slashedL*L . Q2)/
          (L . P*L . Q1*P . Q1*P . Q2)) + (4*\[Gamma]\[Mu])/(P . Q2)^2 - 
       (4*L\[Mu]*slashedP)/(L . P*(P . Q2)^2) - (4*P\[Mu]*slashedQ1)/
        (P . Q1*(P . Q2)^2) - (4*P\[Mu]*slashedQ2)/(P . Q1*(P . Q2)^2) + 
       (4*P\[Mu]*slashedP*L . Q1)/(L . P*P . Q1*(P . Q2)^2) + 
       (4*P\[Mu]*slashedP*L . Q2)/(L . P*P . Q1*(P . Q2)^2) - 
       (4*P\[Mu]*slashedQ1)/((P . Q1)^2*P . Q2) - (4*P\[Mu]*slashedQ2)/
        ((P . Q1)^2*P . Q2) + (4*P\[Mu]*slashedP*L . Q1)/
        (L . P*(P . Q1)^2*P . Q2) + (4*P\[Mu]*slashedP*L . Q2)/
        (L . P*(P . Q1)^2*P . Q2) + (8*P\[Mu]*slashedL)/
        (L . P*P . Q1*P . Q2) + (4*\[Gamma]\[Mu])/(P . Q1)^2 - 
       (4*L\[Mu]*slashedP)/(L . P*(P . Q1)^2)) + 
     (-((4*P\[Mu]*slashedP)/(P0*P . Q1*P . Q2)))*Derivative[1][NB][P0]*NF[L0]*
      mathcalD + mathcalD^2*(-((L\[Mu]*slashedL)/(L0*L . Q1*L . Q2)))*
      Derivative[1][NF][L0]*NB[P0]
 
VNBNBm := NB[P0]*NB[L0]*
     (mathcalD*(slashedP*(-((2*P\[Mu])/(L . P*L . Q2*P . Q1)) + 
          (P\[Mu]*Q1^2)/((L . Q1)^2*P . Q1*P . Q2) + (P\[Mu]*Q2^2)/
           ((L . Q2)^2*P . Q1*P . Q2)) + slashedL*
         (L\[Mu]/(L . P*L . Q1*P . Q1) - L\[Mu]/(L . P*L . Q2*P . Q1) + 
          (P\[Mu]*Q2^2)/(L . Q1*P . Q1*(P . Q2)^2) + (P\[Mu]*Q2^2)/
           (L . Q2*P . Q1*(P . Q2)^2) + L\[Mu]/(L . P*L . Q1*P . Q2) + 
          L\[Mu]/(L . P*L . Q2*P . Q2) + (P\[Mu]*Q1^2)/(L . Q1*(P . Q1)^2*
            P . Q2) + (P\[Mu]*Q1^2)/(L . Q2*(P . Q1)^2*P . Q2) + 
          (2*P\[Mu])/(L . P*P . Q1*P . Q2) - Q1\[Mu]/(L . Q1*P . Q1*P . Q2) - 
          Q2\[Mu]/(L . Q1*P . Q1*P . Q2) - Q1\[Mu]/(L . Q2*P . Q1*P . Q2) - 
          Q2\[Mu]/(L . Q2*P . Q1*P . Q2) - (P\[Mu]*L . Q1)/
           (L . P*L . Q2*P . Q1*P . Q2) - (P\[Mu]*L . Q2)/
           (L . P*L . Q1*P . Q1*P . Q2))) + mathcalD^2*
       (\[Gamma]\[Mu]*(-(1/(2*(P . Q1)^2)) - 1/(2*(P . Q2)^2)) + 
        slashedP*(-((P\[Mu]*Q2^2)/(P . Q1*(P . Q2)^3)) - 
          (P\[Mu]*Q1^2)/(2*(P . Q1)^2*(P . Q2)^2) - (P\[Mu]*Q2^2)/
           (2*(P . Q1)^2*(P . Q2)^2) + Q1\[Mu]/(2*P . Q1*(P . Q2)^2) + 
          Q2\[Mu]/(2*P . Q1*(P . Q2)^2) - (P\[Mu]*Q1^2)/((P . Q1)^3*P . Q2) + 
          Q1\[Mu]/(2*(P . Q1)^2*P . Q2) + Q2\[Mu]/(2*(P . Q1)^2*P . Q2)) + 
        (P\[Mu]*slashedQ1)/(2*P . Q1*(P . Q2)^2) + (P\[Mu]*slashedQ2)/
         (2*P . Q1*(P . Q2)^2) + (P\[Mu]*slashedQ1)/(2*(P . Q1)^2*P . Q2) + 
        (P\[Mu]*slashedQ2)/(2*(P . Q1)^2*P . Q2) - (P\[Mu]*slashedL)/
         (L . P*P . Q1*P . Q2)))
 
VNFNF\[Xi] := mathcalD*NF[L0]*NF[P0]*
     (\[Gamma]\[Mu]*((Q1^2*L . P)/(2*L . Q1*(P . Q1)^3) - 5/(4*(P . Q1)^2) - 
        (K^2*L . P)/(4*K . P*L . Q1*(P . Q1)^2) - (K . Q1*L . P)/
         (4*K . P*L . Q1*(P . Q1)^2) + (K . Q1*L . P)/(4*K . P*L . Q2*
          (P . Q1)^2) - L . Q1/(4*L . Q2*(P . Q1)^2) - 1/(2*K . P*P . Q1) + 
        L . Q1/(4*K . P*L . Q2*P . Q1) + L . Q2/(4*K . P*L . Q1*P . Q1) + 
        (Q2^2*L . P)/(2*L . Q2*(P . Q2)^3) - 5/(4*(P . Q2)^2) + 
        (K . Q2*L . P)/(4*K . P*L . Q1*(P . Q2)^2) + 
        (K^2*L . P)/(4*K . P*L . Q2*(P . Q2)^2) - (K . Q2*L . P)/
         (4*K . P*L . Q2*(P . Q2)^2) - L . Q2/(4*L . Q1*(P . Q2)^2) + 
        1/(2*K . P*P . Q2) - L . Q1/(4*K . P*L . Q2*P . Q2) - 
        L . Q2/(4*K . P*L . Q1*P . Q2)) + 
      slashedQ1*(-((P\[Mu]*Q1^2*L . P)/(2*K . P*L . Q2*(P . Q1)^3)) + 
        (3*P\[Mu])/(4*K . P*(P . Q1)^2) + L\[Mu]/(4*L . Q1*(P . Q1)^2) - 
        (Q2\[Mu]*L . P)/(4*K . P*L . Q1*(P . Q1)^2) - 
        L\[Mu]/(4*L . Q2*(P . Q1)^2) + (K^2*P\[Mu]*L . P)/
         (4*(K . P)^2*L . Q2*(P . Q1)^2) + (Q1\[Mu]*L . P)/
         (2*K . P*L . Q2*(P . Q1)^2) - (Q2\[Mu]*L . P)/(4*K . P*L . Q2*
          (P . Q1)^2) - (P\[Mu]*L . Q2)/(4*K . P*L . Q1*(P . Q1)^2) + 
        L\[Mu]/(4*K . P*L . Q1*P . Q1) - L\[Mu]/(4*K . P*L . Q2*P . Q1) + 
        (P\[Mu]*Q2^2*L . P)/(2*K . P*L . Q2*(P . Q2)^3) - 
        (5*P\[Mu])/(4*K . P*(P . Q2)^2) + (Q2\[Mu]*L . P)/
         (4*K . P*L . Q1*(P . Q2)^2) + (K^2*P\[Mu]*L . P)/
         (4*(K . P)^2*L . Q2*(P . Q2)^2) - (Q2\[Mu]*L . P)/
         (4*K . P*L . Q2*(P . Q2)^2) - (P\[Mu]*L . Q2)/(4*K . P*L . Q1*
          (P . Q2)^2) + P\[Mu]/(2*(L . Q1)^2*P . Q2) - 
        L\[Mu]/(4*K . P*L . Q1*P . Q2) + L\[Mu]/(4*K . P*L . Q2*P . Q2) - 
        (P\[Mu]*Q1^2*L . P)/(2*(L . Q1)^3*P . Q1*P . Q2)) + 
      slashedQ2*(-((P\[Mu]*Q1^2*L . P)/(2*K . P*L . Q1*(P . Q1)^3)) + 
        (5*P\[Mu])/(4*K . P*(P . Q1)^2) + (K^2*P\[Mu]*L . P)/
         (4*(K . P)^2*L . Q1*(P . Q1)^2) + (Q1\[Mu]*L . P)/
         (4*K . P*L . Q1*(P . Q1)^2) - (Q1\[Mu]*L . P)/(4*K . P*L . Q2*
          (P . Q1)^2) + (P\[Mu]*L . Q1)/(4*K . P*L . Q2*(P . Q1)^2) - 
        L\[Mu]/(4*K . P*L . Q1*P . Q1) + L\[Mu]/(4*K . P*L . Q2*P . Q1) + 
        (P\[Mu]*Q2^2*L . P)/(2*K . P*L . Q1*(P . Q2)^3) - 
        (3*P\[Mu])/(4*K . P*(P . Q2)^2) + L\[Mu]/(4*L . Q1*(P . Q2)^2) + 
        (K^2*P\[Mu]*L . P)/(4*(K . P)^2*L . Q1*(P . Q2)^2) + 
        (Q1\[Mu]*L . P)/(4*K . P*L . Q1*(P . Q2)^2) - 
        (Q2\[Mu]*L . P)/(2*K . P*L . Q1*(P . Q2)^2) + 
        L\[Mu]/(4*L . Q2*(P . Q2)^2) + (Q1\[Mu]*L . P)/(4*K . P*L . Q2*
          (P . Q2)^2) + (P\[Mu]*L . Q1)/(4*K . P*L . Q2*(P . Q2)^2) + 
        L\[Mu]/(4*K . P*L . Q1*P . Q2) - L\[Mu]/(4*K . P*L . Q2*P . Q2) - 
        (P\[Mu]*Q2^2*L . P)/(2*(L . Q2)^3*P . Q1*P . Q2)) + 
      slashedP*(Q1\[Mu]/(P . Q1)^3 - (P\[Mu]*Q1^2)/(K . P*(P . Q1)^3) - 
        (P\[Mu]*K . Q1)/(K . P*(P . Q1)^3) - (L\[Mu]*Q1^2)/
         (2*L . Q1*(P . Q1)^3) + (P\[Mu]*Q1^2*L . Q1)/(2*K . P*L . Q2*
          (P . Q1)^3) + (P\[Mu]*Q1^2*L . Q2)/(2*K . P*L . Q1*(P . Q1)^3) + 
        Q1\[Mu]/(4*K . P*(P . Q1)^2) + Q2\[Mu]/(4*K . P*(P . Q1)^2) + 
        (K^2*L\[Mu])/(4*K . P*L . Q1*(P . Q1)^2) + (L\[Mu]*K . Q1)/
         (4*K . P*L . Q1*(P . Q1)^2) - (L\[Mu]*K . Q1)/(4*K . P*L . Q2*
          (P . Q1)^2) - (K^2*P\[Mu]*L . Q1)/(4*(K . P)^2*L . Q2*(P . Q1)^2) - 
        (Q1\[Mu]*L . Q1)/(2*K . P*L . Q2*(P . Q1)^2) + 
        (Q2\[Mu]*L . Q1)/(4*K . P*L . Q2*(P . Q1)^2) + 
        (L\[Mu]*L . Q1)/(2*L . P*L . Q2*(P . Q1)^2) - (K^2*P\[Mu]*L . Q2)/
         (4*(K . P)^2*L . Q1*(P . Q1)^2) - (Q1\[Mu]*L . Q2)/
         (4*K . P*L . Q1*(P . Q1)^2) + Q2\[Mu]/(P . Q2)^3 + 
        (P\[Mu]*Q2^2)/(K . P*(P . Q2)^3) - (P\[Mu]*K . Q2)/
         (K . P*(P . Q2)^3) - (L\[Mu]*Q2^2)/(2*L . Q2*(P . Q2)^3) - 
        (P\[Mu]*Q2^2*L . Q1)/(2*K . P*L . Q2*(P . Q2)^3) - 
        (P\[Mu]*Q2^2*L . Q2)/(2*K . P*L . Q1*(P . Q2)^3) - 
        Q1\[Mu]/(4*K . P*(P . Q2)^2) - Q2\[Mu]/(4*K . P*(P . Q2)^2) - 
        (L\[Mu]*K . Q2)/(4*K . P*L . Q1*(P . Q2)^2) - 
        (K^2*L\[Mu])/(4*K . P*L . Q2*(P . Q2)^2) + (L\[Mu]*K . Q2)/
         (4*K . P*L . Q2*(P . Q2)^2) - (K^2*P\[Mu]*L . Q1)/
         (4*(K . P)^2*L . Q2*(P . Q2)^2) + (Q2\[Mu]*L . Q1)/
         (4*K . P*L . Q2*(P . Q2)^2) - (K^2*P\[Mu]*L . Q2)/
         (4*(K . P)^2*L . Q1*(P . Q2)^2) - (Q1\[Mu]*L . Q2)/
         (4*K . P*L . Q1*(P . Q2)^2) + (Q2\[Mu]*L . Q2)/
         (2*K . P*L . Q1*(P . Q2)^2) + P\[Mu]/(2*L . P*L . Q1*P . Q2) - 
        (P\[Mu]*Q1^2)/(2*(L . Q1)^2*P . Q1*P . Q2) - 
        (P\[Mu]*Q2^2)/(2*(L . Q2)^2*P . Q1*P . Q2)) + 
      slashedL*(Q1\[Mu]/(4*L . Q1*(P . Q1)^2) - (P\[Mu]*Q1^2)/
         (2*K . P*L . Q1*(P . Q1)^2) - (P\[Mu]*K . Q1)/(4*K . P*L . Q1*
          (P . Q1)^2) + Q1\[Mu]/(4*L . Q2*(P . Q1)^2) - 
        (P\[Mu]*Q1^2)/(2*K . P*L . Q2*(P . Q1)^2) - (P\[Mu]*K . Q1)/
         (4*K . P*L . Q2*(P . Q1)^2) + (K^2*P\[Mu])/(4*(K . P)^2*L . Q1*
          P . Q1) + Q1\[Mu]/(4*K . P*L . Q1*P . Q1) - 
        Q2\[Mu]/(4*K . P*L . Q1*P . Q1) + (P\[Mu]*Q2^2)/
         (2*(L . Q2)^3*P . Q1) + (K^2*P\[Mu])/(4*(K . P)^2*L . Q2*P . Q1) + 
        Q1\[Mu]/(4*K . P*L . Q2*P . Q1) - Q2\[Mu]/(4*K . P*L . Q2*P . Q1) - 
        L\[Mu]/(2*L . P*L . Q2*P . Q1) + Q2\[Mu]/(4*L . Q1*(P . Q2)^2) + 
        (P\[Mu]*Q2^2)/(2*K . P*L . Q1*(P . Q2)^2) - (P\[Mu]*K . Q2)/
         (4*K . P*L . Q1*(P . Q2)^2) + Q2\[Mu]/(4*L . Q2*(P . Q2)^2) + 
        (P\[Mu]*Q2^2)/(2*K . P*L . Q2*(P . Q2)^2) - (P\[Mu]*K . Q2)/
         (4*K . P*L . Q2*(P . Q2)^2) + (P\[Mu]*Q1^2)/(2*(L . Q1)^3*P . Q2) + 
        (K^2*P\[Mu])/(4*(K . P)^2*L . Q1*P . Q2) + 
        Q1\[Mu]/(4*K . P*L . Q1*P . Q2) - Q2\[Mu]/(4*K . P*L . Q1*P . Q2) + 
        (K^2*P\[Mu])/(4*(K . P)^2*L . Q2*P . Q2) + 
        Q1\[Mu]/(4*K . P*L . Q2*P . Q2) - Q2\[Mu]/(4*K . P*L . Q2*P . Q2) - 
        (P\[Mu]*P . Q1)/(2*L . P*(L . Q1)^2*P . Q2)))
 
VNBNF\[Xi] := NB[P0]*NF[L0]*mathcalD*(-((Q1\[Mu]*slashedL)/(L . Q1)^3) + 
       (L\[Mu]*Q1^2*slashedL)/(2*K . L*(L . Q1)^3) + (L\[Mu]*slashedL*K . Q1)/
        (K . L*(L . Q1)^3) + (5*\[Gamma]\[Mu])/(4*(L . Q1)^2) + 
       (K^2*L\[Mu]*slashedL)/(4*(K . L)^2*(L . Q1)^2) - 
       (5*L\[Mu]*slashedK)/(4*K . L*(L . Q1)^2) - (K\[Mu]*slashedL)/
        (4*K . L*(L . Q1)^2) - (3*L\[Mu]*slashedQ1)/(2*K . L*(L . Q1)^2) + 
       (L\[Mu]*slashedP)/(2*K . L*L . P*L . Q1) - (Q2\[Mu]*slashedL)/
        (L . Q2)^3 - (L\[Mu]*Q2^2*slashedL)/(2*K . L*(L . Q2)^3) + 
       (L\[Mu]*slashedL*K . Q2)/(K . L*(L . Q2)^3) + (5*\[Gamma]\[Mu])/
        (4*(L . Q2)^2) + (K^2*L\[Mu]*slashedL)/(4*(K . L)^2*(L . Q2)^2) - 
       (5*L\[Mu]*slashedK)/(4*K . L*(L . Q2)^2) - (K\[Mu]*slashedL)/
        (4*K . L*(L . Q2)^2) + (3*L\[Mu]*slashedQ2)/(2*K . L*(L . Q2)^2) - 
       (L\[Mu]*slashedP)/(2*K . L*L . P*L . Q2) - (Q1\[Mu]*slashedP)/
        (P . Q1)^3 + (L\[Mu]*Q1^2*slashedP)/(2*K . L*(P . Q1)^3) - 
       (L\[Mu]*Q1^2*slashedP)/(2*L . Q1*(P . Q1)^3) + 
       (Q1^2*\[Gamma]\[Mu]*L . P)/(2*L . Q1*(P . Q1)^3) - 
       (L\[Mu]*Q1^2*slashedQ1*L . P)/(2*K . L*L . Q1*(P . Q1)^3) + 
       (L\[Mu]*Q1^2*slashedQ1*L . P)/(2*K . L*L . Q2*(P . Q1)^3) - 
       (L\[Mu]*Q1^2*slashedP*L . Q1)/(2*K . L*L . Q2*(P . Q1)^3) + 
       (3*\[Gamma]\[Mu])/(4*(P . Q1)^2) - (L\[Mu]*Q10*slashedP)/
        (2*P0*K . L*(P . Q1)^2) - (Q1\[Mu]*slashedL)/(4*L . Q1*(P . Q1)^2) + 
       (L\[Mu]*Q10*slashedP)/(2*P0*L . Q1*(P . Q1)^2) + 
       (L\[Mu]*slashedQ1)/(4*L . Q1*(P . Q1)^2) - (Q10*\[Gamma]\[Mu]*L . P)/
        (2*P0*L . Q1*(P . Q1)^2) + (L\[Mu]*Q10*slashedQ1*L . P)/
        (2*P0*K . L*L . Q1*(P . Q1)^2) - (Q1\[Mu]*slashedL)/
        (4*L . Q2*(P . Q1)^2) - (L\[Mu]*slashedQ1)/(4*L . Q2*(P . Q1)^2) - 
       (L\[Mu]*Q10*slashedQ1*L . P)/(2*P0*K . L*L . Q2*(P . Q1)^2) + 
       (\[Gamma]\[Mu]*L . Q1)/(4*L . Q2*(P . Q1)^2) + 
       (L\[Mu]*Q10*slashedP*L . Q1)/(2*P0*K . L*L . Q2*(P . Q1)^2) - 
       (L\[Mu]*slashedP)/(2*P0^2*K . L*P . Q1) + (L\[Mu]*\[Gamma]0)/
        (2*P0*K . L*P . Q1) + (P\[Mu]*Q1^2*slashedL)/(2*(L . Q1)^3*P . Q1) - 
       (L\[Mu]*Q1^2*slashedL*K . P)/(2*K . L*(L . Q1)^3*P . Q1) - 
       (Q1^2*\[Gamma]\[Mu]*L . P)/(2*(L . Q1)^3*P . Q1) + 
       (L\[Mu]*Q1^2*slashedK*L . P)/(2*K . L*(L . Q1)^3*P . Q1) + 
       (L\[Mu]*Q1^2*slashedQ1*L . P)/(2*K . L*(L . Q1)^3*P . Q1) - 
       (Q1\[Mu]*slashedP)/(4*(L . Q1)^2*P . Q1) - (P\[Mu]*slashedQ1)/
        (4*(L . Q1)^2*P . Q1) - (K^2*P\[Mu]*slashedL)/(4*K . L*(L . Q1)^2*
         P . Q1) + (L\[Mu]*Q1^2*slashedP)/(2*K . L*(L . Q1)^2*P . Q1) + 
       (K^2*L\[Mu]*slashedL*K . P)/(4*(K . L)^2*(L . Q1)^2*P . Q1) + 
       (Q1\[Mu]*slashedL*K . P)/(4*K . L*(L . Q1)^2*P . Q1) + 
       (L\[Mu]*slashedQ1*K . P)/(4*K . L*(L . Q1)^2*P . Q1) - 
       (P\[Mu]*slashedL*K . Q1)/(4*K . L*(L . Q1)^2*P . Q1) + 
       (L\[Mu]*slashedP*K . Q1)/(4*K . L*(L . Q1)^2*P . Q1) - 
       (K^2*L\[Mu]*slashedK*L . P)/(4*(K . L)^2*(L . Q1)^2*P . Q1) - 
       (K^2*L\[Mu]*slashedQ1*L . P)/(4*(K . L)^2*(L . Q1)^2*P . Q1) - 
       (Q1\[Mu]*slashedK*L . P)/(4*K . L*(L . Q1)^2*P . Q1) + 
       (K\[Mu]*slashedQ1*L . P)/(4*K . L*(L . Q1)^2*P . Q1) + 
       (K^2*\[Gamma]\[Mu]*L . P)/(4*K . L*(L . Q1)^2*P . Q1) + 
       (\[Gamma]\[Mu]*K . Q1*L . P)/(4*K . L*(L . Q1)^2*P . Q1) + 
       (L\[Mu]*slashedP)/(2*P0^2*L . Q1*P . Q1) - (L\[Mu]*\[Gamma]0)/
        (2*P0*L . Q1*P . Q1) + (L0*\[Gamma]\[Mu])/(2*P0*L . Q1*P . Q1) - 
       (K^2*L\[Mu]*slashedP)/(4*(K . L)^2*L . Q1*P . Q1) + 
       (P\[Mu]*slashedK)/(4*K . L*L . Q1*P . Q1) + (K\[Mu]*slashedP)/
        (4*K . L*L . Q1*P . Q1) - (L0*L\[Mu]*slashedQ1)/
        (2*P0*K . L*L . Q1*P . Q1) - (\[Gamma]\[Mu]*K . P)/
        (4*K . L*L . Q1*P . Q1) - (\[Gamma]\[Mu]*L . P)/
        (2*P0^2*L . Q1*P . Q1) + (L\[Mu]*slashedQ1*L . P)/
        (2*P0^2*K . L*L . Q1*P . Q1) - (P\[Mu]*Q2^2*slashedL)/
        (2*(L . Q2)^3*P . Q1) - (L\[Mu]*Q2^2*slashedQ2*L . P)/
        (2*K . L*(L . Q2)^3*P . Q1) - (Q2\[Mu]*slashedP)/
        (4*(L . Q2)^2*P . Q1) - (P\[Mu]*slashedQ2)/(4*(L . Q2)^2*P . Q1) - 
       (L\[Mu]*Q2^2*slashedP)/(2*K . L*(L . Q2)^2*P . Q1) - 
       (Q2\[Mu]*slashedL*K . P)/(4*K . L*(L . Q2)^2*P . Q1) - 
       (L\[Mu]*slashedQ2*K . P)/(4*K . L*(L . Q2)^2*P . Q1) + 
       (P\[Mu]*slashedL*K . Q2)/(4*K . L*(L . Q2)^2*P . Q1) + 
       (L\[Mu]*slashedP*K . Q2)/(4*K . L*(L . Q2)^2*P . Q1) - 
       (K^2*L\[Mu]*slashedQ2*L . P)/(4*(K . L)^2*(L . Q2)^2*P . Q1) + 
       (Q2\[Mu]*slashedK*L . P)/(4*K . L*(L . Q2)^2*P . Q1) + 
       (K\[Mu]*slashedQ2*L . P)/(4*K . L*(L . Q2)^2*P . Q1) - 
       (\[Gamma]\[Mu]*K . Q2*L . P)/(4*K . L*(L . Q2)^2*P . Q1) - 
       (K^2*L\[Mu]*slashedP)/(4*(K . L)^2*L . Q2*P . Q1) - 
       (P\[Mu]*slashedK)/(4*K . L*L . Q2*P . Q1) + (K\[Mu]*slashedP)/
        (4*K . L*L . Q2*P . Q1) + (L0*L\[Mu]*slashedQ1)/
        (2*P0*K . L*L . Q2*P . Q1) + (\[Gamma]\[Mu]*K . P)/
        (4*K . L*L . Q2*P . Q1) - (L\[Mu]*slashedP*K . P)/
        (2*K . L*L . P*L . Q2*P . Q1) - (L\[Mu]*slashedQ1*L . P)/
        (2*P0^2*K . L*L . Q2*P . Q1) + (L\[Mu]*slashedP*L . Q1)/
        (2*P0^2*K . L*L . Q2*P . Q1) - (L\[Mu]*\[Gamma]0*L . Q1)/
        (2*P0*K . L*L . Q2*P . Q1) - (L\[Mu]*slashedL*P . Q1)/
        (2*K . L*L . P*(L . Q1)^2) - (Q2\[Mu]*slashedP)/(P . Q2)^3 - 
       (L\[Mu]*Q2^2*slashedP)/(2*K . L*(P . Q2)^3) - 
       (L\[Mu]*Q2^2*slashedQ2*L . P)/(2*K . L*L . Q1*(P . Q2)^3) - 
       (L\[Mu]*Q2^2*slashedP)/(2*L . Q2*(P . Q2)^3) + 
       (Q2^2*\[Gamma]\[Mu]*L . P)/(2*L . Q2*(P . Q2)^3) + 
       (L\[Mu]*Q2^2*slashedQ2*L . P)/(2*K . L*L . Q2*(P . Q2)^3) + 
       (L\[Mu]*Q2^2*slashedP*L . Q2)/(2*K . L*L . Q1*(P . Q2)^3) - 
       (P\[Mu]*Q2^2*slashedQ2*L . P)/(2*L . Q1*P . Q1*(P . Q2)^3) - 
       (P\[Mu]*Q2^2*slashedQ1*L . P)/(2*L . Q2*P . Q1*(P . Q2)^3) + 
       (P\[Mu]*Q2^2*slashedP*L . Q1)/(2*L . Q2*P . Q1*(P . Q2)^3) + 
       (P\[Mu]*Q2^2*slashedP*L . Q2)/(2*L . Q1*P . Q1*(P . Q2)^3) + 
       (3*\[Gamma]\[Mu])/(4*(P . Q2)^2) + (L\[Mu]*Q20*slashedP)/
        (2*P0*K . L*(P . Q2)^2) - (Q2\[Mu]*slashedL)/(4*L . Q1*(P . Q2)^2) - 
       (L\[Mu]*slashedQ2)/(4*L . Q1*(P . Q2)^2) + 
       (L\[Mu]*Q20*slashedQ2*L . P)/(2*P0*K . L*L . Q1*(P . Q2)^2) - 
       (Q2\[Mu]*slashedL)/(4*L . Q2*(P . Q2)^2) + (L\[Mu]*Q20*slashedP)/
        (2*P0*L . Q2*(P . Q2)^2) + (L\[Mu]*slashedQ2)/(4*L . Q2*(P . Q2)^2) - 
       (Q20*\[Gamma]\[Mu]*L . P)/(2*P0*L . Q2*(P . Q2)^2) - 
       (L\[Mu]*Q20*slashedQ2*L . P)/(2*P0*K . L*L . Q2*(P . Q2)^2) + 
       (\[Gamma]\[Mu]*L . Q2)/(4*L . Q1*(P . Q2)^2) - 
       (L\[Mu]*Q20*slashedP*L . Q2)/(2*P0*K . L*L . Q1*(P . Q2)^2) - 
       (P\[Mu]*Q1^2*slashedQ2*L . P)/(4*L . Q1*(P . Q1)^2*(P . Q2)^2) - 
       (P\[Mu]*Q2^2*slashedQ2*L . P)/(4*L . Q1*(P . Q1)^2*(P . Q2)^2) - 
       (P\[Mu]*Q1^2*slashedQ1*L . P)/(4*L . Q2*(P . Q1)^2*(P . Q2)^2) - 
       (P\[Mu]*Q2^2*slashedQ1*L . P)/(4*L . Q2*(P . Q1)^2*(P . Q2)^2) + 
       (P\[Mu]*Q1^2*slashedP*L . Q1)/(4*L . Q2*(P . Q1)^2*(P . Q2)^2) + 
       (P\[Mu]*Q2^2*slashedP*L . Q1)/(4*L . Q2*(P . Q1)^2*(P . Q2)^2) + 
       (P\[Mu]*Q1^2*slashedP*L . Q2)/(4*L . Q1*(P . Q1)^2*(P . Q2)^2) + 
       (P\[Mu]*Q2^2*slashedP*L . Q2)/(4*L . Q1*(P . Q1)^2*(P . Q2)^2) - 
       (Q1\[Mu]*slashedP)/(4*P . Q1*(P . Q2)^2) - (Q2\[Mu]*slashedP)/
        (4*P . Q1*(P . Q2)^2) - (3*P\[Mu]*slashedQ1)/(4*P . Q1*(P . Q2)^2) - 
       (3*P\[Mu]*slashedQ2)/(4*P . Q1*(P . Q2)^2) - (P\[Mu]*Q2^2*slashedL)/
        (4*L . Q1*P . Q1*(P . Q2)^2) - (L\[Mu]*Q2^2*slashedP)/
        (4*L . Q1*P . Q1*(P . Q2)^2) + (Q2\[Mu]*slashedQ1*L . P)/
        (4*L . Q1*P . Q1*(P . Q2)^2) + (Q1\[Mu]*slashedQ2*L . P)/
        (4*L . Q1*P . Q1*(P . Q2)^2) + (P\[Mu]*Q20*slashedQ2*L . P)/
        (2*P0*L . Q1*P . Q1*(P . Q2)^2) + (Q2^2*\[Gamma]\[Mu]*L . P)/
        (4*L . Q1*P . Q1*(P . Q2)^2) - (P\[Mu]*Q2^2*slashedL)/
        (4*L . Q2*P . Q1*(P . Q2)^2) - (L\[Mu]*Q1^2*slashedP)/
        (4*L . Q2*P . Q1*(P . Q2)^2) + (P\[Mu]*Q20*slashedQ1*L . P)/
        (2*P0*L . Q2*P . Q1*(P . Q2)^2) + (Q2\[Mu]*slashedQ1*L . P)/
        (4*L . Q2*P . Q1*(P . Q2)^2) + (Q1\[Mu]*slashedQ2*L . P)/
        (4*L . Q2*P . Q1*(P . Q2)^2) + (Q1^2*\[Gamma]\[Mu]*L . P)/
        (4*L . Q2*P . Q1*(P . Q2)^2) - (P\[Mu]*Q20*slashedP*L . Q1)/
        (2*P0*L . Q2*P . Q1*(P . Q2)^2) - (Q2\[Mu]*slashedP*L . Q1)/
        (4*L . Q2*P . Q1*(P . Q2)^2) - (P\[Mu]*slashedQ2*L . Q1)/
        (4*L . Q2*P . Q1*(P . Q2)^2) - (Q1\[Mu]*slashedP*L . Q2)/
        (4*L . Q1*P . Q1*(P . Q2)^2) - (P\[Mu]*Q20*slashedP*L . Q2)/
        (2*P0*L . Q1*P . Q1*(P . Q2)^2) - (P\[Mu]*slashedQ1*L . Q2)/
        (4*L . Q1*P . Q1*(P . Q2)^2) + (L\[Mu]*slashedP)/
        (2*P0^2*K . L*P . Q2) - (L\[Mu]*\[Gamma]0)/(2*P0*K . L*P . Q2) - 
       (P\[Mu]*Q1^2*slashedL)/(2*(L . Q1)^3*P . Q2) + 
       (L\[Mu]*Q1^2*slashedQ1*L . P)/(2*K . L*(L . Q1)^3*P . Q2) - 
       (Q1\[Mu]*slashedP)/(4*(L . Q1)^2*P . Q2) - (P\[Mu]*slashedQ1)/
        (4*(L . Q1)^2*P . Q2) + (L\[Mu]*Q1^2*slashedP)/(2*K . L*(L . Q1)^2*
         P . Q2) - (Q1\[Mu]*slashedL*K . P)/(4*K . L*(L . Q1)^2*P . Q2) - 
       (L\[Mu]*slashedQ1*K . P)/(4*K . L*(L . Q1)^2*P . Q2) + 
       (P\[Mu]*slashedL*K . Q1)/(4*K . L*(L . Q1)^2*P . Q2) + 
       (L\[Mu]*slashedP*K . Q1)/(4*K . L*(L . Q1)^2*P . Q2) - 
       (K^2*L\[Mu]*slashedQ1*L . P)/(4*(K . L)^2*(L . Q1)^2*P . Q2) + 
       (Q1\[Mu]*slashedK*L . P)/(4*K . L*(L . Q1)^2*P . Q2) + 
       (K\[Mu]*slashedQ1*L . P)/(4*K . L*(L . Q1)^2*P . Q2) - 
       (\[Gamma]\[Mu]*K . Q1*L . P)/(4*K . L*(L . Q1)^2*P . Q2) - 
       (K^2*L\[Mu]*slashedP)/(4*(K . L)^2*L . Q1*P . Q2) - 
       (P\[Mu]*slashedK)/(4*K . L*L . Q1*P . Q2) + (K\[Mu]*slashedP)/
        (4*K . L*L . Q1*P . Q2) - (L0*L\[Mu]*slashedQ2)/
        (2*P0*K . L*L . Q1*P . Q2) + (\[Gamma]\[Mu]*K . P)/
        (4*K . L*L . Q1*P . Q2) - (L\[Mu]*slashedP*K . P)/
        (2*K . L*L . P*L . Q1*P . Q2) + (L\[Mu]*slashedQ2*L . P)/
        (2*P0^2*K . L*L . Q1*P . Q2) + (P\[Mu]*Q2^2*slashedL)/
        (2*(L . Q2)^3*P . Q2) - (L\[Mu]*Q2^2*slashedL*K . P)/
        (2*K . L*(L . Q2)^3*P . Q2) - (Q2^2*\[Gamma]\[Mu]*L . P)/
        (2*(L . Q2)^3*P . Q2) + (L\[Mu]*Q2^2*slashedK*L . P)/
        (2*K . L*(L . Q2)^3*P . Q2) - (L\[Mu]*Q2^2*slashedQ2*L . P)/
        (2*K . L*(L . Q2)^3*P . Q2) - (Q2\[Mu]*slashedP)/
        (4*(L . Q2)^2*P . Q2) - (P\[Mu]*slashedQ2)/(4*(L . Q2)^2*P . Q2) + 
       (K^2*P\[Mu]*slashedL)/(4*K . L*(L . Q2)^2*P . Q2) - 
       (L\[Mu]*Q2^2*slashedP)/(2*K . L*(L . Q2)^2*P . Q2) - 
       (K^2*L\[Mu]*slashedL*K . P)/(4*(K . L)^2*(L . Q2)^2*P . Q2) + 
       (Q2\[Mu]*slashedL*K . P)/(4*K . L*(L . Q2)^2*P . Q2) + 
       (L\[Mu]*slashedQ2*K . P)/(4*K . L*(L . Q2)^2*P . Q2) - 
       (P\[Mu]*slashedL*K . Q2)/(4*K . L*(L . Q2)^2*P . Q2) + 
       (L\[Mu]*slashedP*K . Q2)/(4*K . L*(L . Q2)^2*P . Q2) + 
       (K^2*L\[Mu]*slashedK*L . P)/(4*(K . L)^2*(L . Q2)^2*P . Q2) - 
       (K^2*L\[Mu]*slashedQ2*L . P)/(4*(K . L)^2*(L . Q2)^2*P . Q2) - 
       (Q2\[Mu]*slashedK*L . P)/(4*K . L*(L . Q2)^2*P . Q2) + 
       (K\[Mu]*slashedQ2*L . P)/(4*K . L*(L . Q2)^2*P . Q2) - 
       (K^2*\[Gamma]\[Mu]*L . P)/(4*K . L*(L . Q2)^2*P . Q2) + 
       (\[Gamma]\[Mu]*K . Q2*L . P)/(4*K . L*(L . Q2)^2*P . Q2) + 
       (L\[Mu]*slashedP)/(2*P0^2*L . Q2*P . Q2) - (L\[Mu]*\[Gamma]0)/
        (2*P0*L . Q2*P . Q2) + (L0*\[Gamma]\[Mu])/(2*P0*L . Q2*P . Q2) - 
       (K^2*L\[Mu]*slashedP)/(4*(K . L)^2*L . Q2*P . Q2) + 
       (P\[Mu]*slashedK)/(4*K . L*L . Q2*P . Q2) + (K\[Mu]*slashedP)/
        (4*K . L*L . Q2*P . Q2) + (L0*L\[Mu]*slashedQ2)/
        (2*P0*K . L*L . Q2*P . Q2) - (\[Gamma]\[Mu]*K . P)/
        (4*K . L*L . Q2*P . Q2) - (\[Gamma]\[Mu]*L . P)/
        (2*P0^2*L . Q2*P . Q2) - (L\[Mu]*slashedQ2*L . P)/
        (2*P0^2*K . L*L . Q2*P . Q2) - (L\[Mu]*slashedP*L . Q2)/
        (2*P0^2*K . L*L . Q1*P . Q2) + (L\[Mu]*\[Gamma]0*L . Q2)/
        (2*P0*K . L*L . Q1*P . Q2) - (P\[Mu]*Q1^2*slashedQ2*L . P)/
        (2*L . Q1*(P . Q1)^3*P . Q2) - (P\[Mu]*Q1^2*slashedQ1*L . P)/
        (2*L . Q2*(P . Q1)^3*P . Q2) + (P\[Mu]*Q1^2*slashedP*L . Q1)/
        (2*L . Q2*(P . Q1)^3*P . Q2) + (P\[Mu]*Q1^2*slashedP*L . Q2)/
        (2*L . Q1*(P . Q1)^3*P . Q2) - (Q1\[Mu]*slashedP)/
        (4*(P . Q1)^2*P . Q2) - (Q2\[Mu]*slashedP)/(4*(P . Q1)^2*P . Q2) - 
       (3*P\[Mu]*slashedQ1)/(4*(P . Q1)^2*P . Q2) - (3*P\[Mu]*slashedQ2)/
        (4*(P . Q1)^2*P . Q2) - (P\[Mu]*Q1^2*slashedL)/(4*L . Q1*(P . Q1)^2*
         P . Q2) - (L\[Mu]*Q2^2*slashedP)/(4*L . Q1*(P . Q1)^2*P . Q2) + 
       (Q2\[Mu]*slashedQ1*L . P)/(4*L . Q1*(P . Q1)^2*P . Q2) + 
       (P\[Mu]*Q10*slashedQ2*L . P)/(2*P0*L . Q1*(P . Q1)^2*P . Q2) + 
       (Q1\[Mu]*slashedQ2*L . P)/(4*L . Q1*(P . Q1)^2*P . Q2) + 
       (Q2^2*\[Gamma]\[Mu]*L . P)/(4*L . Q1*(P . Q1)^2*P . Q2) - 
       (P\[Mu]*Q1^2*slashedL)/(4*L . Q2*(P . Q1)^2*P . Q2) - 
       (L\[Mu]*Q1^2*slashedP)/(4*L . Q2*(P . Q1)^2*P . Q2) + 
       (P\[Mu]*Q10*slashedQ1*L . P)/(2*P0*L . Q2*(P . Q1)^2*P . Q2) + 
       (Q2\[Mu]*slashedQ1*L . P)/(4*L . Q2*(P . Q1)^2*P . Q2) + 
       (Q1\[Mu]*slashedQ2*L . P)/(4*L . Q2*(P . Q1)^2*P . Q2) + 
       (Q1^2*\[Gamma]\[Mu]*L . P)/(4*L . Q2*(P . Q1)^2*P . Q2) - 
       (P\[Mu]*Q10*slashedP*L . Q1)/(2*P0*L . Q2*(P . Q1)^2*P . Q2) - 
       (Q2\[Mu]*slashedP*L . Q1)/(4*L . Q2*(P . Q1)^2*P . Q2) - 
       (P\[Mu]*slashedQ2*L . Q1)/(4*L . Q2*(P . Q1)^2*P . Q2) - 
       (P\[Mu]*Q10*slashedP*L . Q2)/(2*P0*L . Q1*(P . Q1)^2*P . Q2) - 
       (Q1\[Mu]*slashedP*L . Q2)/(4*L . Q1*(P . Q1)^2*P . Q2) - 
       (P\[Mu]*slashedQ1*L . Q2)/(4*L . Q1*(P . Q1)^2*P . Q2) + 
       \[Gamma]\[Mu]/(2*P . Q1*P . Q2) + (P\[Mu]*Q1^2*slashedQ1*L . P)/
        (2*(L . Q1)^3*P . Q1*P . Q2) + (P\[Mu]*Q1^2*slashedP)/
        (2*(L . Q1)^2*P . Q1*P . Q2) + (Q1\[Mu]*slashedL)/
        (4*L . Q1*P . Q1*P . Q2) + (Q2\[Mu]*slashedL)/(4*L . Q1*P . Q1*
         P . Q2) - (L\[Mu]*slashedQ1)/(4*L . Q1*P . Q1*P . Q2) + 
       (L\[Mu]*slashedQ2)/(4*L . Q1*P . Q1*P . Q2) - (L0*P\[Mu]*slashedQ2)/
        (2*P0*L . Q1*P . Q1*P . Q2) - (g0\[Mu]*slashedQ2*L . P)/
        (2*P0*L . Q1*P . Q1*P . Q2) + (P\[Mu]*slashedQ2*L . P)/
        (2*P0^2*L . Q1*P . Q1*P . Q2) + (P\[Mu]*Q2^2*slashedQ2*L . P)/
        (2*(L . Q2)^3*P . Q1*P . Q2) + (P\[Mu]*Q2^2*slashedP)/
        (2*(L . Q2)^2*P . Q1*P . Q2) + (Q1\[Mu]*slashedL)/
        (4*L . Q2*P . Q1*P . Q2) + (Q2\[Mu]*slashedL)/(4*L . Q2*P . Q1*
         P . Q2) + (L\[Mu]*slashedQ1)/(4*L . Q2*P . Q1*P . Q2) - 
       (L0*P\[Mu]*slashedQ1)/(2*P0*L . Q2*P . Q1*P . Q2) - 
       (L\[Mu]*slashedQ2)/(4*L . Q2*P . Q1*P . Q2) - 
       (g0\[Mu]*slashedQ1*L . P)/(2*P0*L . Q2*P . Q1*P . Q2) + 
       (P\[Mu]*slashedQ1*L . P)/(2*P0^2*L . Q2*P . Q1*P . Q2) + 
       (g0\[Mu]*slashedP*L . Q1)/(2*P0*L . Q2*P . Q1*P . Q2) - 
       (P\[Mu]*slashedP*L . Q1)/(2*P0^2*L . Q2*P . Q1*P . Q2) + 
       (P\[Mu]*\[Gamma]0*L . Q1)/(2*P0*L . Q2*P . Q1*P . Q2) - 
       (\[Gamma]\[Mu]*L . Q1)/(4*L . Q2*P . Q1*P . Q2) + 
       (g0\[Mu]*slashedP*L . Q2)/(2*P0*L . Q1*P . Q1*P . Q2) - 
       (P\[Mu]*slashedP*L . Q2)/(2*P0^2*L . Q1*P . Q1*P . Q2) + 
       (P\[Mu]*\[Gamma]0*L . Q2)/(2*P0*L . Q1*P . Q1*P . Q2) - 
       (\[Gamma]\[Mu]*L . Q2)/(4*L . Q1*P . Q1*P . Q2) - 
       (L\[Mu]*Q1^2*slashedL*P . Q1)/(2*K . L*(L . Q1)^3*P . Q2) + 
       (\[Gamma]\[Mu]*P . Q1)/(4*(L . Q1)^2*P . Q2) + 
       (K^2*L\[Mu]*slashedL*P . Q1)/(4*(K . L)^2*(L . Q1)^2*P . Q2) - 
       (L\[Mu]*slashedK*P . Q1)/(4*K . L*(L . Q1)^2*P . Q2) - 
       (K\[Mu]*slashedL*P . Q1)/(4*K . L*(L . Q1)^2*P . Q2) - 
       (L\[Mu]*slashedQ1*P . Q1)/(2*K . L*(L . Q1)^2*P . Q2) + 
       (L\[Mu]*slashedL*K . P*P . Q1)/(2*K . L*L . P*(L . Q1)^2*P . Q2) - 
       (L\[Mu]*slashedP*P . Q1)/(2*K . L*L . P*L . Q1*P . Q2) + 
       (L\[Mu]*slashedL*(P . Q1)^2)/(2*K . L*L . P*(L . Q1)^2*P . Q2) + 
       (L\[Mu]*slashedL*P . Q2)/(2*K . L*L . P*(L . Q2)^2) + 
       (L\[Mu]*Q2^2*slashedL*P . Q2)/(2*K . L*(L . Q2)^3*P . Q1) + 
       (\[Gamma]\[Mu]*P . Q2)/(4*(L . Q2)^2*P . Q1) + 
       (K^2*L\[Mu]*slashedL*P . Q2)/(4*(K . L)^2*(L . Q2)^2*P . Q1) - 
       (L\[Mu]*slashedK*P . Q2)/(4*K . L*(L . Q2)^2*P . Q1) - 
       (K\[Mu]*slashedL*P . Q2)/(4*K . L*(L . Q2)^2*P . Q1) + 
       (L\[Mu]*slashedQ2*P . Q2)/(2*K . L*(L . Q2)^2*P . Q1) + 
       (L\[Mu]*slashedL*K . P*P . Q2)/(2*K . L*L . P*(L . Q2)^2*P . Q1) + 
       (L\[Mu]*slashedP*P . Q2)/(2*K . L*L . P*L . Q2*P . Q1) - 
       (L\[Mu]*slashedL*(P . Q2)^2)/(2*K . L*L . P*(L . Q2)^2*P . Q1) + 
       (P\[Mu]*slashedP*Q1 . Q2)/(P . Q1*(P . Q2)^3) + 
       (P\[Mu]*slashedP*Q1 . Q2)/((P . Q1)^2*(P . Q2)^2) + 
       (P\[Mu]*slashedL*Q1 . Q2)/(4*L . Q1*P . Q1*(P . Q2)^2) + 
       (L\[Mu]*slashedP*Q1 . Q2)/(4*L . Q1*P . Q1*(P . Q2)^2) - 
       (\[Gamma]\[Mu]*L . P*Q1 . Q2)/(4*L . Q1*P . Q1*(P . Q2)^2) + 
       (P\[Mu]*slashedL*Q1 . Q2)/(4*L . Q2*P . Q1*(P . Q2)^2) + 
       (L\[Mu]*slashedP*Q1 . Q2)/(4*L . Q2*P . Q1*(P . Q2)^2) - 
       (\[Gamma]\[Mu]*L . P*Q1 . Q2)/(4*L . Q2*P . Q1*(P . Q2)^2) + 
       (P\[Mu]*slashedP*Q1 . Q2)/((P . Q1)^3*P . Q2) + 
       (P\[Mu]*slashedL*Q1 . Q2)/(4*L . Q1*(P . Q1)^2*P . Q2) + 
       (L\[Mu]*slashedP*Q1 . Q2)/(4*L . Q1*(P . Q1)^2*P . Q2) - 
       (\[Gamma]\[Mu]*L . P*Q1 . Q2)/(4*L . Q1*(P . Q1)^2*P . Q2) + 
       (P\[Mu]*slashedL*Q1 . Q2)/(4*L . Q2*(P . Q1)^2*P . Q2) + 
       (L\[Mu]*slashedP*Q1 . Q2)/(4*L . Q2*(P . Q1)^2*P . Q2) - 
       (\[Gamma]\[Mu]*L . P*Q1 . Q2)/(4*L . Q2*(P . Q1)^2*P . Q2)) + 
     NF[L0]*Derivative[1][NB][P0]*mathcalD*
      (\[Gamma]\[Mu]*(L . P/(2*P0*L . Q1*P . Q1) + 
         L . P/(2*P0*L . Q2*P . Q2)) + slashedQ2*
        (-((L\[Mu]*L . P)/(2*P0*L . Q1*L . Q2*P . Q2)) - 
         (P\[Mu]*L . P)/(2*P0*L . Q1*P . Q1*P . Q2)) + 
       slashedQ1*(-((L\[Mu]*L . P)/(2*P0*L . Q1*L . Q2*P . Q1)) - 
         (P\[Mu]*L . P)/(2*P0*L . Q2*P . Q1*P . Q2)) + 
       slashedP*(-(L\[Mu]/(2*P0*L . Q1*P . Q1)) + 
         L\[Mu]/(2*P0*L . Q2*P . Q1) + L\[Mu]/(2*P0*L . Q1*P . Q2) - 
         L\[Mu]/(2*P0*L . Q2*P . Q2) + (P\[Mu]*L . Q1)/(2*P0*L . Q2*P . Q1*
           P . Q2) + (P\[Mu]*L . Q2)/(2*P0*L . Q1*P . Q1*P . Q2)))
 
VNBNB\[Xi] := mathcalD*NB[P0]*NB[L0]*
      (slashedQ2*((L\[Mu]*Q2^2*L . P)/(2*L . Q1*L . Q2*(P . Q2)^3) + 
         (P\[Mu]*Q2^2*L . P)/(2*L . Q1*P . Q1*(P . Q2)^3) + 
         L\[Mu]/(4*L . Q1*(P . Q2)^2) - L\[Mu]/(4*L . Q2*(P . Q2)^2) - 
         (L\[Mu]*Q20*L . P)/(2*P0*L . Q1*L . Q2*(P . Q2)^2) + 
         (P\[Mu]*Q1^2*L . P)/(4*L . Q1*(P . Q1)^2*(P . Q2)^2) + 
         (P\[Mu]*Q2^2*L . P)/(4*L . Q1*(P . Q1)^2*(P . Q2)^2) + 
         (3*P\[Mu])/(4*P . Q1*(P . Q2)^2) - (Q1\[Mu]*L . P)/
          (4*L . Q1*P . Q1*(P . Q2)^2) - (P\[Mu]*Q20*L . P)/
          (2*P0*L . Q1*P . Q1*(P . Q2)^2) - (Q1\[Mu]*L . P)/
          (4*L . Q2*P . Q1*(P . Q2)^2) + (P\[Mu]*L . Q1)/
          (4*L . Q2*P . Q1*(P . Q2)^2) + (L0*L\[Mu])/(2*P0*L . Q1*L . Q2*
           P . Q2) - (L\[Mu]*L . P)/(2*P0^2*L . Q1*L . Q2*P . Q2) + 
         (P\[Mu]*Q1^2*L . P)/(2*L . Q1*(P . Q1)^3*P . Q2) + 
         (3*P\[Mu])/(4*(P . Q1)^2*P . Q2) - (P\[Mu]*Q10*L . P)/
          (2*P0*L . Q1*(P . Q1)^2*P . Q2) - (Q1\[Mu]*L . P)/
          (4*L . Q1*(P . Q1)^2*P . Q2) - (Q1\[Mu]*L . P)/(4*L . Q2*(P . Q1)^2*
           P . Q2) + (P\[Mu]*L . Q1)/(4*L . Q2*(P . Q1)^2*P . Q2) - 
         L\[Mu]/(4*L . Q1*P . Q1*P . Q2) + (L0*P\[Mu])/(2*P0*L . Q1*P . Q1*
           P . Q2) + (g0\[Mu]*L . P)/(2*P0*L . Q1*P . Q1*P . Q2) - 
         (P\[Mu]*L . P)/(2*P0^2*L . Q1*P . Q1*P . Q2) + 
         L\[Mu]/(4*L . Q2*P . Q1*P . Q2)) + slashedQ1*
        ((L\[Mu]*Q1^2*L . P)/(2*L . Q1*L . Q2*(P . Q1)^3) - 
         L\[Mu]/(4*L . Q1*(P . Q1)^2) + L\[Mu]/(4*L . Q2*(P . Q1)^2) - 
         (L\[Mu]*Q10*L . P)/(2*P0*L . Q1*L . Q2*(P . Q1)^2) + 
         (L0*L\[Mu])/(2*P0*L . Q1*L . Q2*P . Q1) - (L\[Mu]*L . P)/
          (2*P0^2*L . Q1*L . Q2*P . Q1) + (P\[Mu]*Q2^2*L . P)/
          (2*L . Q2*P . Q1*(P . Q2)^3) + (P\[Mu]*Q1^2*L . P)/
          (4*L . Q2*(P . Q1)^2*(P . Q2)^2) + (P\[Mu]*Q2^2*L . P)/
          (4*L . Q2*(P . Q1)^2*(P . Q2)^2) + (3*P\[Mu])/
          (4*P . Q1*(P . Q2)^2) - (Q2\[Mu]*L . P)/(4*L . Q1*P . Q1*
           (P . Q2)^2) - (P\[Mu]*Q20*L . P)/(2*P0*L . Q2*P . Q1*(P . Q2)^2) - 
         (Q2\[Mu]*L . P)/(4*L . Q2*P . Q1*(P . Q2)^2) + 
         (P\[Mu]*L . Q2)/(4*L . Q1*P . Q1*(P . Q2)^2) + (P\[Mu]*Q1^2*L . P)/
          (2*L . Q2*(P . Q1)^3*P . Q2) + (3*P\[Mu])/(4*(P . Q1)^2*P . Q2) - 
         (Q2\[Mu]*L . P)/(4*L . Q1*(P . Q1)^2*P . Q2) - (P\[Mu]*Q10*L . P)/
          (2*P0*L . Q2*(P . Q1)^2*P . Q2) - (Q2\[Mu]*L . P)/
          (4*L . Q2*(P . Q1)^2*P . Q2) + (P\[Mu]*L . Q2)/(4*L . Q1*(P . Q1)^2*
           P . Q2) + L\[Mu]/(4*L . Q1*P . Q1*P . Q2) - 
         L\[Mu]/(4*L . Q2*P . Q1*P . Q2) + (L0*P\[Mu])/(2*P0*L . Q2*P . Q1*
           P . Q2) + (g0\[Mu]*L . P)/(2*P0*L . Q2*P . Q1*P . Q2) - 
         (P\[Mu]*L . P)/(2*P0^2*L . Q2*P . Q1*P . Q2)) + 
       \[Gamma]0*(L\[Mu]/(2*P0*L . Q1*P . Q1) - L\[Mu]/(2*P0*L . Q2*P . Q1) - 
         L\[Mu]/(2*P0*L . Q1*P . Q2) + L\[Mu]/(2*P0*L . Q2*P . Q2) - 
         (P\[Mu]*L . Q1)/(2*P0*L . Q2*P . Q1*P . Q2) - (P\[Mu]*L . Q2)/
          (2*P0*L . Q1*P . Q1*P . Q2)) + slashedP*(Q1\[Mu]/(P . Q1)^3 + 
         (L\[Mu]*Q1^2)/(2*L . Q1*(P . Q1)^3) - (L\[Mu]*Q1^2)/
          (2*L . Q2*(P . Q1)^3) - (L\[Mu]*Q10)/(2*P0*L . Q1*(P . Q1)^2) + 
         (L\[Mu]*Q10)/(2*P0*L . Q2*(P . Q1)^2) - 
         L\[Mu]/(2*P0^2*L . Q1*P . Q1) + L\[Mu]/(2*P0^2*L . Q2*P . Q1) + 
         Q2\[Mu]/(P . Q2)^3 - (L\[Mu]*Q2^2)/(2*L . Q1*(P . Q2)^3) + 
         (L\[Mu]*Q2^2)/(2*L . Q2*(P . Q2)^3) - (P\[Mu]*Q2^2*L . Q1)/
          (2*L . Q2*P . Q1*(P . Q2)^3) - (P\[Mu]*Q2^2*L . Q2)/
          (2*L . Q1*P . Q1*(P . Q2)^3) + (L\[Mu]*Q20)/(2*P0*L . Q1*
           (P . Q2)^2) - (L\[Mu]*Q20)/(2*P0*L . Q2*(P . Q2)^2) - 
         (P\[Mu]*Q1^2*L . Q1)/(4*L . Q2*(P . Q1)^2*(P . Q2)^2) - 
         (P\[Mu]*Q2^2*L . Q1)/(4*L . Q2*(P . Q1)^2*(P . Q2)^2) - 
         (P\[Mu]*Q1^2*L . Q2)/(4*L . Q1*(P . Q1)^2*(P . Q2)^2) - 
         (P\[Mu]*Q2^2*L . Q2)/(4*L . Q1*(P . Q1)^2*(P . Q2)^2) + 
         Q1\[Mu]/(4*P . Q1*(P . Q2)^2) + Q2\[Mu]/(4*P . Q1*(P . Q2)^2) + 
         (L\[Mu]*Q2^2)/(4*L . Q1*P . Q1*(P . Q2)^2) + (L\[Mu]*Q1^2)/
          (4*L . Q2*P . Q1*(P . Q2)^2) + (P\[Mu]*Q20*L . Q1)/
          (2*P0*L . Q2*P . Q1*(P . Q2)^2) + (Q2\[Mu]*L . Q1)/
          (4*L . Q2*P . Q1*(P . Q2)^2) + (Q1\[Mu]*L . Q2)/
          (4*L . Q1*P . Q1*(P . Q2)^2) + (P\[Mu]*Q20*L . Q2)/
          (2*P0*L . Q1*P . Q1*(P . Q2)^2) + L\[Mu]/(2*P0^2*L . Q1*P . Q2) - 
         L\[Mu]/(2*P0^2*L . Q2*P . Q2) - (P\[Mu]*Q1^2*L . Q1)/
          (2*L . Q2*(P . Q1)^3*P . Q2) - (P\[Mu]*Q1^2*L . Q2)/
          (2*L . Q1*(P . Q1)^3*P . Q2) + Q1\[Mu]/(4*(P . Q1)^2*P . Q2) + 
         Q2\[Mu]/(4*(P . Q1)^2*P . Q2) + (L\[Mu]*Q2^2)/(4*L . Q1*(P . Q1)^2*
           P . Q2) + (L\[Mu]*Q1^2)/(4*L . Q2*(P . Q1)^2*P . Q2) + 
         (P\[Mu]*Q10*L . Q1)/(2*P0*L . Q2*(P . Q1)^2*P . Q2) + 
         (Q2\[Mu]*L . Q1)/(4*L . Q2*(P . Q1)^2*P . Q2) + 
         (P\[Mu]*Q10*L . Q2)/(2*P0*L . Q1*(P . Q1)^2*P . Q2) + 
         (Q1\[Mu]*L . Q2)/(4*L . Q1*(P . Q1)^2*P . Q2) - 
         (g0\[Mu]*L . Q1)/(2*P0*L . Q2*P . Q1*P . Q2) + 
         (P\[Mu]*L . Q1)/(2*P0^2*L . Q2*P . Q1*P . Q2) - 
         (g0\[Mu]*L . Q2)/(2*P0*L . Q1*P . Q1*P . Q2) + 
         (P\[Mu]*L . Q2)/(2*P0^2*L . Q1*P . Q1*P . Q2) - 
         (P\[Mu]*Q1 . Q2)/(P . Q1*(P . Q2)^3) - (P\[Mu]*Q1 . Q2)/
          ((P . Q1)^2*(P . Q2)^2) - (L\[Mu]*Q1 . Q2)/(4*L . Q1*P . Q1*
           (P . Q2)^2) - (L\[Mu]*Q1 . Q2)/(4*L . Q2*P . Q1*(P . Q2)^2) - 
         (P\[Mu]*Q1 . Q2)/((P . Q1)^3*P . Q2) - (L\[Mu]*Q1 . Q2)/
          (4*L . Q1*(P . Q1)^2*P . Q2) - (L\[Mu]*Q1 . Q2)/
          (4*L . Q2*(P . Q1)^2*P . Q2)) + 
       slashedL*(Q1\[Mu]/(4*L . Q1*(P . Q1)^2) + 
         Q1\[Mu]/(4*L . Q2*(P . Q1)^2) + Q2\[Mu]/(4*L . Q1*(P . Q2)^2) + 
         Q2\[Mu]/(4*L . Q2*(P . Q2)^2) + (P\[Mu]*Q2^2)/(4*L . Q1*P . Q1*
           (P . Q2)^2) + (P\[Mu]*Q2^2)/(4*L . Q2*P . Q1*(P . Q2)^2) + 
         (P\[Mu]*Q1^2)/(4*L . Q1*(P . Q1)^2*P . Q2) + (P\[Mu]*Q1^2)/
          (4*L . Q2*(P . Q1)^2*P . Q2) - Q1\[Mu]/(4*L . Q1*P . Q1*P . Q2) - 
         Q2\[Mu]/(4*L . Q1*P . Q1*P . Q2) - Q1\[Mu]/(4*L . Q2*P . Q1*
           P . Q2) - Q2\[Mu]/(4*L . Q2*P . Q1*P . Q2) - 
         (P\[Mu]*Q1 . Q2)/(4*L . Q1*P . Q1*(P . Q2)^2) - 
         (P\[Mu]*Q1 . Q2)/(4*L . Q2*P . Q1*(P . Q2)^2) - 
         (P\[Mu]*Q1 . Q2)/(4*L . Q1*(P . Q1)^2*P . Q2) - 
         (P\[Mu]*Q1 . Q2)/(4*L . Q2*(P . Q1)^2*P . Q2)) + 
       \[Gamma]\[Mu]*(-((Q1^2*L . P)/(2*L . Q1*(P . Q1)^3)) - 
         3/(4*(P . Q1)^2) + (Q10*L . P)/(2*P0*L . Q1*(P . Q1)^2) - 
         L . Q1/(4*L . Q2*(P . Q1)^2) - L0/(2*P0*L . Q1*P . Q1) + 
         L . P/(2*P0^2*L . Q1*P . Q1) - (Q2^2*L . P)/(2*L . Q2*(P . Q2)^3) - 
         3/(4*(P . Q2)^2) + (Q20*L . P)/(2*P0*L . Q2*(P . Q2)^2) - 
         L . Q2/(4*L . Q1*(P . Q2)^2) - (Q2^2*L . P)/(4*L . Q1*P . Q1*
           (P . Q2)^2) - (Q1^2*L . P)/(4*L . Q2*P . Q1*(P . Q2)^2) - 
         L0/(2*P0*L . Q2*P . Q2) + L . P/(2*P0^2*L . Q2*P . Q2) - 
         (Q2^2*L . P)/(4*L . Q1*(P . Q1)^2*P . Q2) - (Q1^2*L . P)/
          (4*L . Q2*(P . Q1)^2*P . Q2) - 1/(2*P . Q1*P . Q2) + 
         L . Q1/(4*L . Q2*P . Q1*P . Q2) + L . Q2/(4*L . Q1*P . Q1*P . Q2) + 
         (L . P*Q1 . Q2)/(4*L . Q1*P . Q1*(P . Q2)^2) + 
         (L . P*Q1 . Q2)/(4*L . Q2*P . Q1*(P . Q2)^2) + 
         (L . P*Q1 . Q2)/(4*L . Q1*(P . Q1)^2*P . Q2) + 
         (L . P*Q1 . Q2)/(4*L . Q2*(P . Q1)^2*P . Q2))) + 
     mathcalD*Derivative[1][NB][P0]*NB[L0]*
      (\[Gamma]\[Mu]*(-(L . P/(2*P0*L . Q1*P . Q1)) - 
         L . P/(2*P0*L . Q2*P . Q2)) + slashedQ2*
        ((L\[Mu]*L . P)/(2*P0*L . Q1*L . Q2*P . Q2) + (P\[Mu]*L . P)/
          (2*P0*L . Q1*P . Q1*P . Q2)) + slashedQ1*
        ((L\[Mu]*L . P)/(2*P0*L . Q1*L . Q2*P . Q1) + (P\[Mu]*L . P)/
          (2*P0*L . Q2*P . Q1*P . Q2)) + slashedP*
        (L\[Mu]/(2*P0*L . Q1*P . Q1) - L\[Mu]/(2*P0*L . Q2*P . Q1) - 
         L\[Mu]/(2*P0*L . Q1*P . Q2) + L\[Mu]/(2*P0*L . Q2*P . Q2) - 
         (P\[Mu]*L . Q1)/(2*P0*L . Q2*P . Q1*P . Q2) - (P\[Mu]*L . Q2)/
          (2*P0*L . Q1*P . Q1*P . Q2)))
 
\[CapitalSigma]NFNFm := 
    (mathcalD^2*((Q^2*slashedL)/(L . Q)^3 - (Q0*slashedL)/(L0*(L . Q)^2) - 
         slashedL/(L0^2*L . Q) + \[Gamma]0/(L0*L . Q) - 
         slashedP/(L . P*L . Q)) + mathcalD*(-((4*Q^2*slashedP)/(P . Q)^3) - 
         (2*Q^2*slashedL)/(L . Q*(P . Q)^2)) + (8*slashedQ)/(P . Q)^2 - 
       (8*slashedP*L . Q)/(L . P*(P . Q)^2) - (8*slashedL)/(L . P*P . Q))*
      NF[P0]*NF[L0] + ((mathcalD^2*slashedL)/(L0*L . Q))*
      Derivative[1][NF][L0]*NF[P0]
 
\[CapitalSigma]NBNFm := 
    (mathcalD^2*(-(\[Gamma]0/(L0*L . Q)) + slashedP*(1/(L . P*L . Q) + 
           Q^2/(P . Q)^3) + slashedL*(-(Q^2/(L . Q)^3) + Q0/(L0*(L . Q)^2) + 
           1/(L0^2*L . Q) + 1/(L . P*P . Q)) - slashedQ/(P . Q)^2) + 
       mathcalD*(slashedP*(-((4*Q^2)/(P . Q)^3) + (4*Q0)/(P0*(P . Q)^2) + 
           4/(P0^2*P . Q) + (2*Q^2)/((L . Q)^2*P . Q)) + 
         (4*slashedQ)/(P . Q)^2 - (2*Q^2*slashedL)/(L . Q*(P . Q)^2) - 
         (4*\[Gamma]0)/(P0*P . Q)) - (8*slashedQ)/(P . Q)^2 + 
       (8*slashedP*L . Q)/(L . P*(P . Q)^2) + (8*slashedL)/(L . P*P . Q))*
      NB[P0]*NF[L0] - ((4*mathcalD*slashedP)/(P0*P . Q))*
      Derivative[1][NB][P0]*NF[L0] - ((mathcalD^2*slashedL)/(L0*L . Q))*
      NB[P0]*Derivative[1][NF][L0]
 
\[CapitalSigma]NBNBm := (mathcalD^2*(-((Q^2*slashedP)/(P . Q)^3) + 
        slashedQ/(P . Q)^2 - slashedL/(L . P*P . Q)) + 
      (2*mathcalD*Q^2*slashedL)/(L . Q*(P . Q)^2))*NB[P0]*NB[L0]
 
\[CapitalSigma]NFNF\[Xi] := mathcalD*((2*slashedQ)/(P . Q)^2 - 
      (Q^2*slashedL)/(L . Q*(P . Q)^2) - (Q^2*slashedQ*L . P)/
       ((L . Q)^3*P . Q))*NF[P0]*NF[L0]
 
\[CapitalSigma]NBNF\[Xi] := mathcalD*
     (NB[P0]*NF[L0]*(slashedP*((2*Q^2)/(P . Q)^3 - Q0/(P0*(P . Q)^2) - 
          1/(P0^2*P . Q) + Q^2/((L . Q)^2*P . Q)) + 
        slashedQ*(-(2/(L . Q)^2) - (Q^2*L . P)/(L . Q*(P . Q)^3) - 
          2/(P . Q)^2 + (Q0*L . P)/(P0*L . Q*(P . Q)^2) + 
          (Q^2*L . P)/((L . Q)^3*P . Q) - L0/(P0*L . Q*P . Q) + 
          L . P/(P0^2*L . Q*P . Q)) + \[Gamma]0/(P0*P . Q)) + 
      (slashedP/(P0*P . Q) - (slashedQ*L . P)/(P0*L . Q*P . Q))*
       Derivative[1][NB][P0]*NF[L0])
 
\[CapitalSigma]NBNB\[Xi] := mathcalD*
     ((slashedP*(-((2*Q^2)/(P . Q)^3) + Q0/(P0*(P . Q)^2) + 1/(P0^2*P . Q)) + 
        slashedQ*((Q^2*L . P)/(L . Q*(P . Q)^3) + 2/(P . Q)^2 - 
          (Q0*L . P)/(P0*L . Q*(P . Q)^2) + L0/(P0*L . Q*P . Q) - 
          L . P/(P0^2*L . Q*P . Q)) - \[Gamma]0/(P0*P . Q))*NB[P0]*NB[L0] + 
      (-(slashedP/(P0*P . Q)) + (slashedQ*L . P)/(P0*L . Q*P . Q))*
       Derivative[1][NB][P0]*NB[L0])

